Luminous Supernovae: Unveiling a Population Between Superluminous and Normal Core-collapse Supernovae

Stripped-envelope core-collapse supernovae can be divided into two broad classes: the common Type Ib/c supernovae (SNe Ib/c), powered by the radioactive decay of $^{56}$Ni, and the rare superluminous supernovae (SLSNe), most likely powered by the spin-down of a magnetar central engine. Up to now, the intermediate regime between these two populations has remained mostly unexplored. Here, we present a comprehensive study of 40 \textit{luminous supernovae} (LSNe), SNe with peak magnitudes of $M_r = -19$ to $-20$ mag, bound by SLSNe on the bright end and by SNe Ib/c on the dim end. Spectroscopically, LSNe appear to form a continuum between Type Ic SNe and SLSNe. Given their intermediate nature, we model the light curves of all LSNe using a combined magnetar plus radioactive decay model and find that they are indeed intermediate, not only in terms of their peak luminosity and spectra, but also in their rise times, power sources, and physical parameters. We sub-classify LSNe into distinct groups that are either as fast-evolving as SNe Ib/c or as slow-evolving as SLSNe, and appear to be either radioactively or magnetar powered, respectively. Our findings indicate that LSNe are powered by either an over-abundant production of $^{56}$Ni or by weak magnetar engines, and may serve as the missing link between the two populations.

==> anc/Table6.txt <==
  Supernova           MJD      Mag      Raw   MagErr     Telescope  Instrument  Filter     UL  System  Ignore               Source 
      1991D  48299.300000  16.6897  16.8200  0.05000           NTT        EMII       R  False    Vega   False  2002MNRAS.336...91B 
      1991D  48300.300000  17.0297  17.1600  0.05000           NTT        EMII       R  False    Vega   False  2002MNRAS.336...91B 
      1991D  48300.300000  17.5756  17.7400  0.05000           NTT        EMII       V  False    Vega   False  2002MNRAS.336...91B 
      1991D  48300.300000  17.7722  17.9900  0.05000           NTT        EMII       B  False    Vega   False  2002MNRAS.336...91B 
      1991D  48308.290000  17.7297  17.8600  0.05000   ESOESO3.6mm      EFOSC1       R  False    Vega   False  2002MNRAS.336...91B 
      1991D  48308.290000  18.2556  18.4200  0.05000   ESOESO3.6mm      EFOSC1       V  False    Vega   False  2002MNRAS.336...91B 
      1991D  48308.290000  19.1222  19.3400  0.05000   ESOESO3.6mm      EFOSC1       B  False    Vega   False  2002MNRAS.336...91B 
      1991D  48311.300000  18.3856  18.5500  0.05000   Danish1.54m         CCD       V  False    Vega   False  2002MNRAS.336...91B 
      1991D  48311.300000  19.4422  19.6600  0.05000   Danish1.54m         CCD       B  False    Vega   False  2002MNRAS.336...91B 
      1991D  48311.300000  17.9197  18.0500  0.05000   Danish1.54m         CCD       R  False    Vega   False  2002MNRAS.336...91B 
      1991D  48353.250000  19.2597  19.3900  0.05000   Danish1.54m         CCD       R  False    Vega   False  2002MNRAS.336...91B 
      1991D  48353.250000  19.8856  20.0500  0.05000   Danish1.54m         CCD       V  False    Vega   False  2002MNRAS.336...91B 
      1991D  48353.250000  21.1022  21.3200  0.10000   Danish1.54m         CCD       B  False    Vega   False  2002MNRAS.336...91B 
      1991D  48363.210000  19.4297  19.5600  0.05000       MPI2.2m      EFOSC2       R  False    Vega   False  2002MNRAS.336...91B 
      1991D  48363.210000  20.0756  20.2400  0.05000       MPI2.2m      EFOSC2       V  False    Vega   False  2002MNRAS.336...91B 
      1991D  48363.210000  21.2122  21.4300  0.10000       MPI2.2m      EFOSC2       B  False    Vega   False  2002MNRAS.336...91B 
      1991D  48367.260000  20.0956  20.2600  0.05000   ESOESO3.6mm      EFOSC1       V  False    Vega   False  2002MNRAS.336...91B 
      1991D  48475.020000  21.8697  22.0000  0.20000   ESOESO3.6mm      EFOSC1       R   True    Vega   False  2002MNRAS.336...91B 
      1991D  48475.020000  22.3356  22.5000  0.20000   ESOESO3.6mm      EFOSC1       V   True    Vega   False  2002MNRAS.336...91B 
      2003L  52645.700000  17.2448  17.3000      nan          CRTS          --       C  False    Vega   False                VSNET 
      2003L  52651.140000  16.8448  16.9000      nan          CRTS          --       C  False    Vega   False                VSNET 
      2003L  52652.490000  15.9448  16.0000      nan          CRTS          --       C  False    Vega   False                VSNET 
      2003L  52652.550000  15.9448  16.0000      nan          CRTS          --       C  False    Vega   False                VSNET 
      2003L  52672.030000  15.1562  15.2000      nan            --          --       R  False    Vega   False                VSNET 
      2003L  52676.000000  14.9562  15.0000      nan            --          --       R  False    Vega   False                VSNET 
      2003L  52697.900000  15.4562  15.5000      nan            --          --       R  False    Vega   False                VSNET 
      2003L  52730.910000  15.6562  15.7000      nan            --          --       R  False    Vega   False                VSNET 
     2007ce  54226.228000  17.4933  17.5350  0.02600      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54226.230320  17.3767  17.4310  0.02100      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54226.232630  17.3962  17.4580  0.01900      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54226.235640  18.1572  18.2390  0.03100      CfA3_KEP          --       B  False    Vega   False  2014ApJS..213...19B 
     2007ce  54227.181520  17.5173  17.5590  0.02300      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54227.183830  17.3887  17.4430  0.02100      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54227.186150  17.4572  17.5190  0.01800      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54227.189140  18.1692  18.2510  0.02500      CfA3_KEP          --       B  False    Vega   False  2014ApJS..213...19B 
     2007ce  54228.198140  17.4953  17.5370  0.02300      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54228.200470  17.4317  17.4860  0.02300      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54228.202790  17.5132  17.5750  0.02000      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54228.205820  18.3262  18.4080  0.02800      CfA3_KEP          --       B  False    Vega   False  2014ApJS..213...19B 
     2007ce  54228.208000  16.5206  16.5280  0.09300      PAIRITEL          --      Ks  False    Vega   False  2014ApJS..213...19B 
     2007ce  54228.208000  17.2901  17.3080  0.08500      PAIRITEL          --       J  False    Vega   False  2014ApJS..213...19B 
     2007ce  54228.208000  17.6937  17.7050  0.18800      PAIRITEL          --       H  False    Vega   False  2014ApJS..213...19B 
     2007ce  54230.170100  17.5503  17.5920  0.02600      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54230.172420  17.4737  17.5280  0.02100      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54230.174730  17.6312  17.6930  0.01900      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54231.172000  17.2527  17.2640  0.10600      PAIRITEL          --       H  False    Vega   False  2014ApJS..213...19B 
     2007ce  54231.172000  17.1601  17.1780  0.06100      PAIRITEL          --       J  False    Vega   False  2014ApJS..213...19B 
     2007ce  54232.313310  17.5773  17.6190  0.02400      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54232.315630  17.5467  17.6010  0.02300      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54232.317940  17.7792  17.8410  0.02000      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54232.320950  18.7192  18.8010  0.03300      CfA3_KEP          --       B  False    Vega   False  2014ApJS..213...19B 
     2007ce  54233.175000  17.1321  17.1500  0.14000      PAIRITEL          --       J  False    Vega   False  2014ApJS..213...19B 
     2007ce  54233.175000  17.2487  17.2600  0.15000      PAIRITEL          --       H  False    Vega   False  2014ApJS..213...19B 
     2007ce  54234.184040  17.6353  17.6770  0.03000      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54234.186350  17.6687  17.7230  0.02300      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54234.188670  17.8812  17.9430  0.02500      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54234.191690  18.8592  18.9410  0.04200      CfA3_KEP          --       B  False    Vega   False  2014ApJS..213...19B 
     2007ce  54235.153000  17.1771  17.1950  0.07500      PAIRITEL          --       J  False    Vega   False  2014ApJS..213...19B 
     2007ce  54235.153000  17.1947  17.2060  0.12700      PAIRITEL          --       H  False    Vega   False  2014ApJS..213...19B 
     2007ce  54236.306850  17.6983  17.7400  0.03600      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54236.309180  17.7827  17.8370  0.02700      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54236.311520  18.0012  18.0630  0.03000      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54236.314510  19.0082  19.0900  0.05000      CfA3_KEP          --       B  False    Vega   False  2014ApJS..213...19B 
     2007ce  54237.282570  17.7703  17.8120  0.03500      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54239.302180  17.8393  17.8810  0.02500      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54239.304490  17.9317  17.9860  0.02500      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54239.306790  18.1412  18.2030  0.02800      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54239.309800  19.2132  19.2950  0.04900      CfA3_KEP          --       B  False    Vega   False  2014ApJS..213...19B 
     2007ce  54240.169560  17.9193  17.9610  0.02700      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54240.171850  17.9677  18.0220  0.02300      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54240.174190  18.2122  18.2740  0.02600      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54240.177200  19.1882  19.2700  0.04700      CfA3_KEP          --       B  False    Vega   False  2014ApJS..213...19B 
     2007ce  54241.157000  17.3841  17.4020  0.07300      PAIRITEL          --       J  False    Vega   False  2014ApJS..213...19B 
     2007ce  54241.157000  17.4127  17.4240  0.10900      PAIRITEL          --       H  False    Vega   False  2014ApJS..213...19B 
     2007ce  54243.250000  17.1727  17.1840  0.09600      PAIRITEL          --       H  False    Vega   False  2014ApJS..213...19B 
     2007ce  54243.250000  17.3441  17.3620  0.08600      PAIRITEL          --       J  False    Vega   False  2014ApJS..213...19B 
     2007ce  54243.250000  17.1236  17.1310  0.30500      PAIRITEL          --      Ks  False    Vega   False  2014ApJS..213...19B 
     2007ce  54244.214960  18.0983  18.1400  0.02700      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54244.217270  18.2237  18.2780  0.03200      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54244.219600  18.3802  18.4420  0.04400      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54244.222600  19.2852  19.3670  0.10100      CfA3_KEP          --       B  False    Vega   False  2014ApJS..213...19B 
     2007ce  54247.250320  18.3013  18.3430  0.04000      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54247.252640  18.2407  18.2950  0.03500      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54247.254940  18.5382  18.6000  0.06100      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54252.250400  18.3913  18.4330  0.04000      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54252.253410  18.4767  18.5310  0.10300      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54252.256440  18.6422  18.7040  0.09100      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54255.195220  18.5153  18.5570  0.04000      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54255.198230  18.5977  18.6520  0.03000      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54255.201240  18.7762  18.8380  0.03200      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54267.221710  18.6553  18.6970  0.06700      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54267.224730  18.8167  18.8710  0.07600      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54267.227750  19.1282  19.1900  0.12300      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54276.205490  19.1163  19.1580  0.07400      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54276.208510  18.8417  18.8960  0.05700      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54276.211520  19.1732  19.2350  0.11200      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54279.174530  18.9843  19.0260  0.06900      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54279.177550  19.1237  19.1780  0.07200      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54279.180580  19.1982  19.2600  0.13000      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54280.188450  19.1623  19.2040  0.08400      CfA3_KEP          --       i  False      AB   False  2014ApJS..213...19B 
     2007ce  54280.191470  19.1767  19.2310  0.08800      CfA3_KEP          --       r  False      AB   False  2014ApJS..213...19B 
     2007ce  54280.194490  19.1052  19.1670  0.14800      CfA3_KEP          --       V  False    Vega   False  2014ApJS..213...19B 
     2007ce  54281.169000  18.2661  18.2840  0.08900      PAIRITEL          --       J  False    Vega   False  2014ApJS..213...19B 
     2007ce  54282.169000  18.6851  18.7030  0.16900      PAIRITEL          --       J  False    Vega   False  2014ApJS..213...19B 
     2007ce  54286.169000  18.1377  18.1490  0.19700      PAIRITEL          --       H  False    Vega   False  2014ApJS..213...19B 
     2007ce  54286.169000  18.8871  18.9050  0.22700      PAIRITEL          --       J  False    Vega   False  2014ApJS..213...19B 
     2007ce  54425.529000  19.4861  19.5040  0.32000      PAIRITEL          --       J  False    Vega   False  2014ApJS..213...19B 
     2009cb  54910.417000  19.7100      nan  0.11000           P48          --       g  False      AB   False  2018ApJ...860..100D 
     2009cb  54915.164000  19.8500      nan  0.14000           P48          --       g  False      AB   False  2018ApJ...860..100D 
     2009cb  54915.244000  19.7200      nan  0.12000           P48          --       g  False      AB   False  2018ApJ...860..100D 
     2009cb  54918.197000  20.1300      nan  0.11000           P60          --       r  False      AB   False  2018ApJ...860..100D 
     2009cb  54918.199000  19.8000      nan  0.12000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2009cb  54918.210000  20.1900      nan  0.15000           P48          --       g  False      AB   False  2018ApJ...860..100D 
     2009cb  54919.195000  20.1900      nan  0.12000           P60          --       r  False      AB   False  2018ApJ...860..100D 
     2009cb  54919.197000  19.8600      nan  0.13000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2009cb  54920.235000  20.3800      nan  0.22000           P60          --       r  False      AB   False  2018ApJ...860..100D 
     2009cb  54921.206000  20.8500      nan  0.27000           P48          --       g  False      AB   False  2018ApJ...860..100D 
     2009cb  54921.248000  20.2900      nan  0.13000           P60          --       r  False      AB   False  2018ApJ...860..100D 
     2009cb  54921.249000  19.9100      nan  0.13000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2009cb  54921.294000  20.3700      nan  0.16000           P48          --       g  False      AB   False  2018ApJ...860..100D 
     2009cb  54922.186000  20.3200      nan  0.19000           P60          --       r  False      AB   False  2018ApJ...860..100D 
     2009cb  54922.187000  19.8900      nan  0.18000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2009cb  54923.199000  20.7700      nan  0.25000           P48          --       g  False      AB   False  2018ApJ...860..100D 
     2009cb  54923.283000  20.4000      nan  0.13000           P60          --       r  False      AB   False  2018ApJ...860..100D 
     2009cb  54923.285000  19.9900      nan  0.14000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2009cb  54923.286000  20.7000      nan  0.22000           P48          --       g  False      AB   False  2018ApJ...860..100D 
     2009cb  54925.376000  20.4700      nan  0.26000           P60          --       r  False      AB   False  2018ApJ...860..100D 
     2009cb  54925.377000  20.3700      nan  0.28000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2009cb  54926.214000  20.8200      nan  0.22000           P60          --       r  False      AB   False  2018ApJ...860..100D 
     2009cb  54926.215000  20.2500      nan  0.19000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2009cb  54927.223000  20.0400      nan  0.21000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2009cb  54928.297000  20.7200      nan  0.22000           P60          --       r  False      AB   False  2018ApJ...860..100D 
     2009cb  54928.299000  20.3900      nan  0.21000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2009cb  54934.333000  21.4200      nan  0.27000           P60          --       r  False      AB   False  2018ApJ...860..100D 
     2009cb  54934.335000  20.6800      nan  0.21000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2009cb  54935.427000  20.5100      nan  0.34000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2009cb  54938.202000  21.3900      nan  0.24000           P60          --       r  False      AB   False  2018ApJ...860..100D 
     2009cb  54938.204000  21.0500      nan  0.25000           P60          --       i  False      AB   False  2018ApJ...860..100D 
     2010ay  55244.450000  18.2541  18.3000  -1.0000           CSS          --       V   True    Vega   False  2010CBET.2224....1D 
     2010ay  55248.600000  21.9598  22.0000  -1.0000           PS1          --       r   True      AB   False  2012ApJ...756..184S 
     2010ay  55252.200000  21.0693  21.1000  0.30000           PS1          --       i  False      AB   False  2012ApJ...756..184S 
     2010ay  55277.200000  17.4036  17.4400  0.05000     duPont2.5       WFCCD       R  False    Vega   False  2012ApJ...756..184S 
     2010ay  55277.200000  17.5641  17.6100  0.05000     duPont2.5       WFCCD       V  False    Vega   False  2012ApJ...756..184S 
     2010ay  55277.200000  18.3292  18.3900  0.05000     duPont2.5       WFCCD       B  False    Vega   False  2012ApJ...756..184S 
     2010ay  55287.000000  18.1636  18.2000  0.20000      Spectrum          --       R  False    Vega   False  2012ApJ...756..184S 
     2010ay  55297.000000  17.9690  18.0000  0.10000      Spectrum          --       i  False      AB   False  2012ApJ...756..184S 
     2010ay  55297.000000  18.2597  18.3000  0.10000      Spectrum          --       r  False      AB   False  2012ApJ...756..184S 
     2010ay  55297.000000  18.8440  18.9000  0.10000      Spectrum          --       g  False      AB   False  2012ApJ...756..184S 
     2010ay  55645.000000  22.1693  22.2000  -1.0000           PS1          --       i   True      AB   False  2012ApJ...756..184S 
     2010ay  55649.000000  21.8598  21.9000  -1.0000           PS1          --       r   True      AB   False  2012ApJ...756..184S 
     2011kl  55914.064629  23.9200      nan  0.23000         GROND      ESO2.2       r  False      AB   False  2015Natur.523..189G 
     2011kl  55914.064629  23.9700      nan  1.13000         GROND      ESO2.2       z  False      AB   False  2015Natur.523..189G 
     2011kl  55914.064629  24.0300      nan  0.55000         GROND      ESO2.2       i  False      AB   False  2015Natur.523..189G 
     2011kl  55914.064629  24.3600      nan  0.26000         GROND      ESO2.2       g  False      AB   False  2015Natur.523..189G 
     2011kl  55917.053819  23.6600      nan  0.16000         GROND      ESO2.2       r  False      AB   False  2015Natur.523..189G 
     2011kl  55917.053819  23.8000      nan  0.44000         GROND      ESO2.2       i  False      AB   False  2015Natur.523..189G 
     2011kl  55917.053819  23.8300      nan  0.75000         GROND      ESO2.2       z  False      AB   False  2015Natur.523..189G 
     2011kl  55917.053819  24.1700      nan  0.29000         GROND      ESO2.2       g  False      AB   False  2015Natur.523..189G 
     2011kl  55920.025104  22.3800      nan  0.09000         GROND      ESO2.2       J  False      AB   False  2015Natur.523..189G 
     2011kl  55920.046099  23.2800      nan  0.12000         GROND      ESO2.2       i  False      AB   False  2015Natur.523..189G 
     2011kl  55920.060902  23.1600      nan  0.28000         GROND      ESO2.2       z  False      AB   False  2015Natur.523..189G 
     2011kl  55924.048298  22.9900      nan  0.04000         GROND      ESO2.2       r  False      AB   False  2015Natur.523..189G 
     2011kl  55924.048298  22.9900      nan  0.04000         GROND      ESO2.2       g  False      AB   False  2015Natur.523..189G 
     2011kl  55926.065613  22.1800      nan  0.39000         GROND      ESO2.2       J  False      AB   False  2015Natur.523..189G 
     2011kl  55926.065613  22.7400      nan  0.13000         GROND      ESO2.2       i  False      AB   False  2015Natur.523..189G 
     2011kl  55926.065613  22.7900      nan  0.19000         GROND      ESO2.2       z  False      AB   False  2015Natur.523..189G 
     2011kl  55926.065613  22.9000      nan  0.07000         GROND      ESO2.2       g  False      AB   False  2015Natur.523..189G 
     2011kl  55926.065613  22.9000      nan  0.07000         GROND      ESO2.2       r  False      AB   False  2015Natur.523..189G 
     2011kl  55928.026296  22.3000      nan  0.06000         GROND      ESO2.2       J  False      AB   False  2015Natur.523..189G 
     2011kl  55932.093090  22.5400      nan  0.53000         GROND      ESO2.2       J  False      AB   False  2015Natur.523..189G 
     2011kl  55932.093090  22.6700      nan  0.23000         GROND      ESO2.2       z  False      AB   False  2015Natur.523..189G 
     2011kl  55932.093090  22.9000      nan  0.17000         GROND      ESO2.2       i  False      AB   False  2015Natur.523..189G 
     2011kl  55932.093090  23.2500      nan  0.15000         GROND      ESO2.2       g  False      AB   False  2015Natur.523..189G 
     2011kl  55932.093090  23.2500      nan  0.15000         GROND      ESO2.2       r  False      AB   False  2015Natur.523..189G 
     2011kl  55935.135497  22.6200      nan  0.16000         GROND      ESO2.2       J  False      AB   False  2015Natur.523..189G 
     2011kl  55939.454004  22.5800      nan  0.22000         GROND      ESO2.2       J  False      AB   False  2015Natur.523..189G 
     2011kl  55940.017199  22.4100      nan  0.07000         GROND      ESO2.2       J  False      AB   False  2015Natur.523..189G 
     2011kl  55940.075069  22.7000      nan  0.19000         GROND      ESO2.2       z  False      AB   False  2015Natur.523..189G 
     2011kl  55940.075069  23.0500      nan  0.17000         GROND      ESO2.2       i  False      AB   False  2015Natur.523..189G 
     2011kl  55940.075069  23.2100      nan  0.11000         GROND      ESO2.2       g  False      AB   False  2015Natur.523..189G 
     2011kl  55940.075069  23.2100      nan  0.11000         GROND      ESO2.2       r  False      AB   False  2015Natur.523..189G 
     2011kl  55945.024004  22.8100      nan  0.09000         GROND      ESO2.2       J  False      AB   False  2015Natur.523..189G 
     2011kl  55947.035000  23.3500      nan  0.12000         GROND      ESO2.2       i  False      AB   False  2015Natur.523..189G 
     2011kl  55947.049699  23.2100      nan  0.23000         GROND      ESO2.2       z  False      AB   False  2015Natur.523..189G 
     2011kl  55947.078599  23.6000      nan  0.05000         GROND      ESO2.2       g  False      AB   False  2015Natur.523..189G 
     2011kl  55947.078599  23.6000      nan  0.05000         GROND      ESO2.2       r  False      AB   False  2015Natur.523..189G 
     2011kl  55950.027395  22.8100      nan  0.09000         GROND      ESO2.2       J  False      AB   False  2015Natur.523..189G 
     2011kl  55953.587546  23.4400      nan  0.62000         GROND      ESO2.2       z  False      AB   False  2015Natur.523..189G 
     2011kl  55953.587546  23.6300      nan  0.42000         GROND      ESO2.2       i  False      AB   False  2015Natur.523..189G 
     2011kl  55953.587546  23.8000      nan  0.20000         GROND      ESO2.2       g  False      AB   False  2015Natur.523..189G 
     2011kl  55953.587546  23.8000      nan  0.20000         GROND      ESO2.2       r  False      AB   False  2015Natur.523..189G 
     2011kl  55959.070787  23.6700      nan  0.48000         GROND      ESO2.2       z  False      AB   False  2015Natur.523..189G 
     2011kl  55959.070787  23.8000      nan  0.32000         GROND      ESO2.2       i  False      AB   False  2015Natur.523..189G 
     2011kl  55959.070787  24.2800      nan  0.27000         GROND      ESO2.2       g  False      AB   False  2015Natur.523..189G 
     2011kl  55959.070787  24.2800      nan  0.27000         GROND      ESO2.2       r  False      AB   False  2015Natur.523..189G 
     2011kl  55976.543981  24.2700      nan  1.57000         GROND      ESO2.2       z  False      AB   False  2015Natur.523..189G 
     2011kl  55976.543981  24.2900      nan  0.78000         GROND      ESO2.2       i  False      AB   False  2015Natur.523..189G 
     2011kl  55976.543981  25.2600      nan  0.84000         GROND      ESO2.2       g  False      AB   False  2015Natur.523..189G 
     2011kl  55976.543981  25.2600      nan  0.84000         GROND      ESO2.2       r  False      AB   False  2015Natur.523..189G 
     2012aa  55929.530000  18.9433  19.2178  0.07000          CRTS          --       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  55951.520000  18.2410  18.5155  0.05000          CRTS          --       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  55968.090000  17.7672  17.9100  0.06000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  55968.090000  17.8724  18.0900  0.08000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  55968.090000  17.9255  18.2000  0.09000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  55968.090000  18.5064  18.8700  0.07000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  55976.240000  18.1955  18.4700  0.31000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  55976.240000  18.9564  19.3200  0.05000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  55976.240000  17.7672  17.9100  0.05000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  55976.240000  17.9724  18.1900  0.04000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  55977.210000  17.8772  18.0200  0.06000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  55977.210000  17.9924  18.2100  0.05000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  55977.210000  18.2855  18.5600  0.06000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  55977.210000  18.8864  19.2500  0.07000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  55979.120000  18.9264  19.2900  0.03000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  55979.120000  17.9172  18.0600  0.03000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  55979.120000  18.0424  18.2600  0.03000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  55979.120000  18.3555  18.6300  0.06000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  55980.230000  18.1324  18.3500  0.09000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  55980.230000  18.2855  18.5600  0.07000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  55980.230000  18.0372  18.1800  0.04000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  55989.120000  18.1124  18.3300  0.03000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  55989.120000  18.1572  18.3000  0.25000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  55989.120000  18.4855  18.7600  0.03000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  55989.120000  19.3764  19.7400  0.08000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  55997.050000  18.0124  18.2300  0.07000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  55997.050000  18.0372  18.1800  0.04000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  55997.050000  18.4655  18.7400  0.19000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  55997.050000  19.1464  19.5100  0.18000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  56000.090000  17.9424  18.1600  0.08000     Copernico       AFOSC       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56000.090000  19.3864  19.7500  0.08000     Copernico       AFOSC       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  56000.090000  17.9272  18.0700  0.03000     Copernico       AFOSC       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56000.090000  18.4655  18.7400  0.05000     Copernico       AFOSC       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56009.230000  18.1572  18.3000  0.05000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56009.230000  18.3924  18.6100  0.04000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56009.230000  19.1864  19.5500  -1.0000  Sampurnanand      Camera       B   True    Vega   False  2016A&A...596A..67R 
     2012aa  56010.210000  18.5124  18.7300  0.05000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56010.210000  18.1072  18.2500  0.07000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56010.210000  18.5055  18.7800  0.05000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56010.210000  19.3764  19.7400  0.07000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  56012.140000  19.6964  20.0600  0.05000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  56012.140000  18.7055  18.9800  0.11000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56012.140000  18.2172  18.3600  0.06000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56012.140000  18.3524  18.5700  0.08000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56014.080000  18.7072  18.8500  0.04000     Copernico       AFOSC       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56014.080000  18.8055  19.0800  0.10000     Copernico       AFOSC       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56014.080000  18.8624  19.0800  0.06000     Copernico       AFOSC       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56014.080000  20.6764  21.0400  0.11000     Copernico       AFOSC       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  56019.090000  21.1764  21.5400  0.15000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  56019.090000  18.7772  18.9200  0.22000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56019.090000  18.9324  19.1500  0.16000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56019.090000  19.1055  19.3800  0.03000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56030.130000  19.4424  19.6600  0.14000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56034.090000  19.2324  19.4500  0.08000     Copernico       AFOSC       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56034.090000  19.8155  20.0900  0.06000     Copernico       AFOSC       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56034.090000  21.4864  21.8500  0.09000     Copernico       AFOSC       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  56039.900000  19.1672  19.3100  0.16000           NTT      EFOSC2       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56039.900000  19.5955  19.8700  0.05000           NTT      EFOSC2       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56039.900000  19.6224  19.8400  0.05000           NTT      EFOSC2       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56043.020000  21.3764  21.7400  0.18000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  56043.020000  19.7355  20.0100  0.12000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56043.020000  19.6524  19.8700  0.06000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56043.020000  19.4272  19.5700  0.08000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56045.010000  19.4072  19.5500  0.10000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56045.010000  19.6255  19.9000  0.06000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56045.010000  19.9424  20.1600  0.13000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56045.010000  21.5464  21.9100  0.10000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  56046.970000  20.0024  20.2200  0.08000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56046.970000  21.6664  22.0300  0.53000  Sampurnanand      Camera       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  56046.970000  19.4272  19.5700  0.12000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56046.970000  19.9255  20.2000  0.10000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56047.890000  19.6824  19.9000  0.09000           NTT      EFOSC2       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56047.890000  20.0355  20.3100  0.08000           NTT      EFOSC2       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56047.890000  21.2464  21.6100  0.17000           NTT      EFOSC2       B  False    Vega   False  2016A&A...596A..67R 
     2012aa  56060.980000  20.6364  21.0000  -1.0000  Sampurnanand      Camera       B   True    Vega   False  2016A&A...596A..67R 
     2012aa  56060.980000  19.5072  19.6500  0.13000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56060.980000  19.8555  20.1300  0.09000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56060.980000  20.1124  20.3300  0.20000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56071.880000  20.2224  20.4400  0.38000  Sampurnanand      Camera       R  False    Vega   False  2016A&A...596A..67R 
     2012aa  56071.880000  20.2555  20.5300  0.12000  Sampurnanand      Camera       V  False    Vega   False  2016A&A...596A..67R 
     2012aa  56071.880000  19.8172  19.9600  0.21000  Sampurnanand      Camera       I  False    Vega   False  2016A&A...596A..67R 
     2012aa  56071.880000  20.6764  21.0400  -1.0000  Sampurnanand      Camera       B   True    Vega   False  2016A&A...596A..67R 
     2013hy  56534.280000  23.4819  23.5900  0.11000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56534.290000  23.1872  23.2300  0.13000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56534.290000  23.2521  23.3300  0.10000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56534.290000  23.3602  23.4200  0.13000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56534.300000  22.7532  22.7960  0.12370           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56534.300000  22.8431  22.9210  0.05820           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56534.300000  22.8452  22.9050  0.10820           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56534.300000  23.2519  23.3600  0.07120           DES          --       g  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56538.300000  22.5672  22.6270  0.08670           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56538.300000  22.6361  22.7140  0.06570           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56538.300000  22.7922  22.8350  0.15750           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56538.300000  23.2769  23.3850  0.09620           DES          --       g  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56538.320000  23.5919  23.7000  0.11000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56538.330000  23.0621  23.1400  0.08000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56538.330000  23.0702  23.1300  0.11000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56538.330000  23.2372  23.2800  0.19000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56543.300000  22.4951  22.5730  0.06620           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56543.300000  22.5432  22.6030  0.09020           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56543.300000  22.5602  22.6030  0.12420           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56543.300000  22.8721  22.9500  0.08000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56543.300000  22.9472  22.9900  0.14000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56543.300000  23.0502  23.1100  0.11000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56543.300000  23.0509  23.1590  0.07950           DES          --       g  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56543.300000  23.3319  23.4400  0.08000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56547.200000  23.0479  23.1560  0.09820           DES          --       g  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56547.200000  22.5172  22.5600  0.12270           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56547.200000  22.4752  22.5350  0.08870           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56547.200000  22.5041  22.5820  0.07500           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56547.230000  22.8921  22.9700  0.09000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56547.230000  22.9302  22.9900  0.10000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56547.230000  22.9472  22.9900  0.14000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56547.230000  23.3319  23.4400  0.10000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56550.200000  22.3152  22.3750  0.13750           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56550.200000  22.3471  22.4250  0.15500           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56550.200000  22.6052  22.6480  0.17750           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56550.250000  22.8602  22.9200  0.18000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56550.250000  23.1119  23.2200  0.32000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56550.250000  22.8572  22.9000  0.18000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56550.250000  22.7921  22.8700  0.20000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56559.200000  21.9941  22.0720  0.10070           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56559.200000  22.0822  22.1250  0.08670           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56559.200000  22.1832  22.2430  0.11220           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56559.200000  22.6279  22.7360  0.19050           DES          --       g  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56559.200000  22.9219  23.0300  0.22000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56559.210000  22.3321  22.4100  0.12000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56559.210000  22.4972  22.5400  0.10000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56559.210000  22.5802  22.6400  0.14000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56563.200000  22.8359  22.9440  0.06120           DES          --       g  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56563.200000  22.1112  22.1710  0.05800           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56563.200000  22.0051  22.0830  0.03850           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56563.200000  22.1012  22.1440  0.07250           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56563.210000  23.1119  23.2200  0.06000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56563.220000  22.3521  22.4300  0.04000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56563.220000  22.4972  22.5400  0.08000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56563.220000  22.5002  22.5600  0.05000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56567.170000  22.3721  22.4500  0.05000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56567.170000  23.0419  23.1500  0.09000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56567.180000  22.4202  22.4800  0.07000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56567.180000  22.5672  22.6100  0.09000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56567.200000  22.7509  22.8590  0.08150           DES          --       g  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56567.200000  22.2052  22.2480  0.08600           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56567.200000  22.0072  22.0670  0.05900           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56567.200000  22.0121  22.0900  0.04800           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56575.150000  22.4521  22.5300  0.04000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56575.150000  22.4802  22.5400  0.05000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56575.150000  23.3219  23.4300  0.08000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56575.160000  22.5872  22.6300  0.06000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56575.200000  22.0382  22.0980  0.05600           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56575.200000  22.1311  22.2090  0.04450           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56575.200000  22.2002  22.2430  0.07570           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56575.200000  23.0499  23.1580  0.08250           DES          --       g  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56579.100000  22.3932  22.4360  0.11400           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56579.100000  23.1409  23.2490  0.19150           DES          --       g  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56579.100000  22.1651  22.2430  0.07350           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56579.100000  22.0862  22.1460  0.07800           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56579.140000  22.4902  22.5500  0.08000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56579.140000  22.5521  22.6300  0.09000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56579.140000  23.2719  23.3800  0.20000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56579.150000  22.7672  22.8100  0.12000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56590.300000  22.7102  22.7700  0.12000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56590.300000  22.2072  22.2500  0.11450           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56590.300000  22.2752  22.3350  0.09820           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56590.300000  22.5872  22.6300  0.13000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56590.300000  22.7919  22.9000  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56590.300000  22.7951  22.8730  0.17870           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56590.300000  23.1921  23.2700  0.23000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56594.100000  23.7319  23.8400  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56594.100000  22.7951  22.8730  0.10820           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56594.100000  24.2019  24.3100  0.26000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56594.100000  22.2692  22.3120  0.12550           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56594.100000  22.4902  22.5500  0.11470           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56594.110000  22.9602  23.0200  0.14000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56594.110000  23.2321  23.3100  0.14000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56594.110000  22.6172  22.6600  0.14000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56602.080000  23.2421  23.3200  0.08000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56602.080000  24.9819  25.0900  0.35000           DES          --       g  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56602.080000  22.9372  22.9800  0.09000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56602.080000  22.9602  23.0200  0.07000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56602.100000  22.4922  22.5350  0.10920           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56602.100000  22.5242  22.5840  0.08300           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56602.100000  22.8471  22.9250  0.08150           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56602.100000  24.1119  24.2200  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56606.070000  22.8802  22.9400  0.25000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56606.100000  22.5719  22.6800  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56606.100000  22.6221  22.7000  0.19800           DES          --       r   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56606.100000  22.2042  22.2470  0.19800           DES          --       z   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56606.100000  22.3892  22.4490  0.19200           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56609.070000  22.8002  22.8600  0.11000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56609.070000  23.7821  23.8600  0.27000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56609.080000  22.7672  22.8100  0.11000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56609.100000  22.3682  22.4110  0.15770           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56609.100000  22.3732  22.4330  0.10870           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56609.100000  23.0419  23.1500  0.19800           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56609.100000  23.1721  23.2500  0.19750           DES          --       r   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56616.060000  23.0821  23.1600  0.15000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56616.060000  23.2802  23.3400  0.20000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56616.070000  23.3672  23.4100  0.26000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56616.100000  23.4219  23.5300  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56616.100000  22.8562  22.8990  0.18920           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56616.100000  22.7511  22.8290  0.13170           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56616.100000  22.7732  22.8330  0.16670           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56627.000000  22.5422  22.5850  0.09650           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56627.000000  22.6702  22.7300  0.09020           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56627.000000  23.1321  23.2100  0.10250           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56627.000000  24.0719  24.1800  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56627.040000  23.0072  23.0500  0.08000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56627.040000  23.2302  23.2900  0.09000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56627.040000  23.5621  23.6400  0.11000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56635.000000  23.1191  23.1970  0.13720           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56635.000000  23.3519  23.4600  0.20000           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56635.000000  22.5442  22.5870  0.13370           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56635.000000  22.8222  22.8820  0.13020           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56635.040000  23.4402  23.5000  0.19000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56635.040000  23.5821  23.6600  0.18000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56635.050000  22.9172  22.9600  0.15000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56645.050000  23.4602  23.5200  0.15000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56645.050000  23.5921  23.6700  0.20000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56645.060000  23.2872  23.3300  0.13000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56645.100000  23.1331  23.2110  0.16270           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56645.100000  23.2619  23.3700  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56645.100000  22.8142  22.8570  0.13950           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56645.100000  22.8662  22.9260  0.13800           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56649.100000  23.4721  23.5500  0.16500           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56649.100000  23.8119  23.9200  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56649.100000  22.6842  22.7270  0.13800           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56649.100000  22.8852  22.9450  0.15070           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56649.120000  23.1572  23.2000  0.17000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56649.120000  23.3602  23.4200  0.19000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56649.120000  23.9421  24.0200  0.22000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56653.100000  22.7432  22.7860  0.13120           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56653.100000  22.9212  22.9810  0.12750           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56653.100000  23.1411  23.2190  0.13670           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56653.100000  23.3202  23.3800  0.14000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56653.100000  23.6521  23.7300  0.18000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56653.100000  23.6619  23.7700  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56653.110000  23.2372  23.2800  0.16000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56660.000000  23.9519  24.0600  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56660.000000  23.4221  23.5000  0.13450           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56660.000000  22.8412  22.9010  0.11620           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56660.000000  22.7082  22.7510  0.13370           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56660.050000  23.1372  23.1800  0.14000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56660.050000  23.4402  23.5000  0.13000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56660.050000  23.9221  24.0000  0.17000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56667.090000  23.6802  23.7400  0.35000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56667.100000  22.6662  22.7260  0.19800           DES          --       i   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56667.100000  22.7402  22.7830  0.19800           DES          --       z   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56667.100000  22.7721  22.8500  0.19800           DES          --       r   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56667.100000  22.8119  22.9200  0.20000           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56667.100000  23.3272  23.3700  0.26000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56675.000000  23.3221  23.4000  0.19750           DES          --       r   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56675.000000  23.2119  23.3200  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56675.000000  22.7812  22.8240  0.16070           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56675.000000  23.1512  23.2110  0.19800           DES          --       i   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56675.050000  23.3172  23.3600  0.19000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56675.050000  23.6502  23.7100  0.21000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56682.000000  23.0892  23.1490  0.15700           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56682.000000  23.1312  23.1740  0.19800           DES          --       z   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56682.000000  23.4321  23.5100  0.18750           DES          --       r  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56682.000000  23.6519  23.7600  0.19750           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56682.040000  23.8302  23.8900  0.23000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56682.040000  24.0321  24.1100  0.29000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56682.050000  23.6772  23.7200  0.25000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56687.000000  23.0892  23.1320  0.18500           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56687.000000  23.5421  23.6200  0.19750           DES          --       r   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56687.000000  22.9872  23.0470  0.14500           DES          --       i  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56687.000000  23.4619  23.5700  0.20000           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56687.040000  23.6402  23.7000  0.22000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56687.050000  23.5972  23.6400  0.24000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56694.000000  22.7569  22.8650  0.19800           DES          --       g   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56694.000000  22.4872  22.5300  0.18770           DES          --       z  False      AB    True  2015MNRAS.449.1215P 
     2013hy  56694.000000  22.5242  22.5840  0.19800           DES          --       i   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56694.000000  22.7361  22.8140  0.19770           DES          --       r   True      AB    True  2015MNRAS.449.1215P 
     2013hy  56694.030000  23.9121  23.9900  0.31000           DES          --       r  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56694.040000  23.4872  23.5300  0.23000           DES          --       z  False      AB   False  2019MNRAS.487.2215A 
     2013hy  56694.040000  24.0002  24.0600  0.33000           DES          --       i  False      AB   False  2019MNRAS.487.2215A 
    2018beh  58195.243667  19.6707  19.7606  0.07840           PS1          --       w  False      AB    True  2015ATel.7153....1H 
    2018beh  58195.255629  19.6445  19.7344  0.05930           PS1          --       w  False      AB    True  2015ATel.7153....1H 
    2018beh  58195.267441  19.6242  19.7141  0.06410           PS1          --       w  False      AB    True  2015ATel.7153....1H 
    2018beh  58195.279235  19.6281  19.7180  0.07660           PS1          --       w  False      AB    True  2015ATel.7153....1H 
    2018beh  58202.273437  19.5348  19.6561  0.08660           ZTF          --       g  False      AB    True             ThisWork 
    2018beh  58207.257812  19.6720  19.7934  0.15500           ZTF          --       g  False      AB    True             ThisWork 
    2018beh  58210.230468  19.7541  19.8754  0.21300           ZTF          --       g  False      AB    True             ThisWork 
    2018beh  58210.257812  19.6077  19.7291  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2018beh  58214.194097  17.8213  17.9056  -1.0000           ZTF          --       r   True      AB   False  2019PASP..131a8002B 
    2018beh  58217.199218  19.8188  19.9062  0.18800           ZTF          --       r  False      AB   False             ThisWork 
    2018beh  58217.218750  19.8012  19.8885  0.08350           ZTF          --       r  False      AB   False             ThisWork 
    2018beh  58221.207031  19.1994  19.2868  0.20520           ZTF          --       r  False      AB   False             ThisWork 
    2018beh  58221.383993  19.2171  19.2970  0.17800         ATLAS          --  orange  False      AB   False  2018PASP..130f4505T 
    2018beh  58227.164062  18.1580  18.2454  0.07830           ZTF          --       r  False      AB   False             ThisWork 
    2018beh  58234.207031  17.4899  17.6112  0.03950           ZTF          --       g  False      AB   False             ThisWork 
    2018beh  58234.230468  17.5647  17.6860  0.04200           ZTF          --       g  False      AB   False             ThisWork 
    2018beh  58237.207031  17.3522  17.4735  0.03890           ZTF          --       g  False      AB   False             ThisWork 
    2018beh  58241.070000  17.3786  17.5000  -1.0000        ASASSN          --       g   True      AB   False  2017PASP..129j4502K 
    2018beh  58245.156250  17.3931  17.4805  0.06400           ZTF          --       r  False      AB   False             ThisWork 
    2018beh  58245.210937  17.2086  17.3299  0.03450           ZTF          --       g  False      AB   False             ThisWork 
    2018beh  58246.414062  17.2312  17.3526  0.02390           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58246.417968  17.2285  17.3498  0.03060           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58246.417968  17.4326  17.5200  0.07580           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58246.421875  17.4046  17.4717  -1.0000           LCO          --       i   True      AB   False             ThisWork 
    2018beh  58246.421875  17.6706  17.7580  0.18510           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58246.425781  16.8775  16.9446  -1.0000           LCO          --       i   True      AB   False             ThisWork 
    2018beh  58248.164062  17.4646  17.5520  0.08250           ZTF          --       r  False      AB   False             ThisWork 
    2018beh  58248.171875  17.2683  17.3896  0.03780           ZTF          --       g  False      AB   False             ThisWork 
    2018beh  58249.718750  17.2468  17.3682  0.03730           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58249.722656  17.2335  17.3548  0.04530           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58249.726562  17.4226  17.5100  0.07960           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58249.726562  17.4360  17.5234  0.07210           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58249.730468  17.4933  17.5605  0.07380           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58249.730468  17.5467  17.6138  0.06490           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58250.429687  17.2463  17.3676  0.04450           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58250.429687  17.3582  17.4795  0.05870           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58250.433593  17.4809  17.5683  0.08410           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58250.433593  17.4905  17.5779  0.17240           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58250.437500  17.4514  17.5186  0.12930           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58250.437500  17.5553  17.6224  0.31790           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58251.730468  17.2661  17.3875  0.04320           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58251.734375  17.2722  17.3935  0.04480           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58251.734375  17.4569  17.5443  0.05270           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58251.738281  17.5100  17.5772  0.05430           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58251.738281  17.4632  17.5506  0.05410           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58251.742187  17.4891  17.5562  0.06350           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58253.039062  17.4053  17.5266  0.03110           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58253.042968  17.4092  17.5306  0.03060           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58253.042968  17.4735  17.5609  0.06410           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58253.046875  17.4768  17.5642  0.07520           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58253.046875  17.5423  17.6094  0.06140           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58253.050781  17.5020  17.5692  0.06000           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58255.007812  17.4081  17.5294  0.03520           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58255.011718  17.4065  17.5278  0.03220           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58255.011718  17.5054  17.5928  0.06610           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58255.015625  17.4805  17.5679  0.08100           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58255.015625  17.5321  17.5992  0.06380           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58255.019531  17.5054  17.5725  0.04760           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58255.171875  17.3730  17.4944  0.10820           ZTF          --       g  False      AB   False             ThisWork 
    2018beh  58256.019531  17.3596  17.4809  0.04470           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58256.023437  17.3534  17.4747  0.04190           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58256.023437  17.5576  17.6450  0.07270           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58256.027343  17.5104  17.5977  0.08780           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58256.027343  17.5988  17.6659  0.06780           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58256.031250  17.4971  17.5642  0.06600           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58261.390625  17.5416  17.6629  0.06380           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58261.390625  17.5692  17.6905  0.05950           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58261.394531  17.5268  17.6142  0.08540           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58261.398437  17.4285  17.5159  0.09750           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58261.398437  17.6471  17.7143  0.10870           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58261.402343  17.3745  17.4416  0.07710           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58262.175781  17.4097  17.5310  0.04420          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2018beh  58262.179687  17.3645  17.4519  0.07610          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2018beh  58262.183593  17.4652  17.5324  0.06790          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2018beh  58263.179687  17.4321  17.5534  0.02950          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2018beh  58263.183593  17.3857  17.4731  0.06120          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2018beh  58263.187500  17.4888  17.5559  0.05680          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2018beh  58265.183593  17.5393  17.6606  0.04600          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2018beh  58265.187500  17.4274  17.5148  0.07030          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2018beh  58265.191406  17.4829  17.5500  0.04620          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2018beh  58265.980468  17.6442  17.7655  0.03400           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58265.984375  17.5113  17.5987  0.06120           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58265.984375  17.5853  17.7067  0.03830           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58265.988281  17.5195  17.6069  0.06250           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58265.988281  17.5454  17.6126  0.04650           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58265.992187  17.4839  17.5511  0.05880           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58267.156250  17.6008  17.7221  0.02660          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2018beh  58267.160156  17.4611  17.5485  0.05580          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2018beh  58267.164062  17.5476  17.6147  0.04570          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2018beh  58269.179687  17.7879  17.9092  0.03750          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2018beh  58269.183593  17.5478  17.6352  0.05380          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2018beh  58269.187500  17.5522  17.6193  0.02370          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2018beh  58271.980468  18.0903  18.2117  0.03510           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58271.984375  17.7001  17.7875  0.06710           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58271.984375  18.1049  18.2262  0.03310           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58271.988281  17.6163  17.7037  0.05040           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58271.988281  17.6465  17.7137  0.06030           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58271.992187  17.6967  17.7638  0.04710           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58272.156250  18.0285  18.1498  0.02490          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2018beh  58272.160156  17.6578  17.7452  0.05350          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2018beh  58272.164062  17.6608  17.7280  0.04490          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2018beh  58273.179687  18.1364  18.2577  0.04470          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2018beh  58273.183593  17.7035  17.7909  0.05910          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2018beh  58273.187500  17.7000  17.7671  0.04110          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2018beh  58275.972656  18.4237  18.5450  0.05000           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58275.976562  17.8483  17.9357  0.08730           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58275.976562  18.4183  18.5396  0.04050           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58275.980468  17.8493  17.9165  0.06890           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58275.980468  17.8523  17.9397  0.07580           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58275.984375  17.8234  17.8905  0.06650           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58288.964843  19.3134  19.4347  0.10230           LCO          --       g  False      AB   False             ThisWork 
    2018beh  58288.972656  18.5322  18.6196  0.07070           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58288.972656  18.5431  18.6305  0.07740           LCO          --       r  False      AB   False             ThisWork 
    2018beh  58288.976562  18.4385  18.5057  0.06940           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58288.976562  18.4493  18.5164  0.08790           LCO          --       i  False      AB   False             ThisWork 
    2018beh  58443.523437  22.6324  22.7537  -1.0000          FLWO   KeplerCam       g   True      AB   False             ThisWork 
    2018beh  58443.527343  22.2649  22.3523  -1.0000          FLWO   KeplerCam       r   True      AB   False             ThisWork 
    2018beh  58443.531250  21.9619  22.0291  0.12760          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2018don  58218.246400  20.3900      nan  0.24000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.283300  20.5600      nan  0.23000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.284800  20.5400      nan  0.22000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.307900  20.4700      nan  0.18000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.309300  20.5400      nan  0.19000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.331800  20.5100      nan  0.19000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.332800  20.4500      nan  0.16000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.350700  21.1000      nan  0.31000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.351600  20.7100      nan  0.20000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.374000  20.5600      nan  0.18000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.375800  20.4100      nan  0.16000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.382400  20.6600      nan  0.20000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58218.444700  20.6700      nan  0.26000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58219.267900  20.5500      nan  0.22000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58219.285300  20.4500      nan  0.21000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58219.332000  20.3000      nan  0.15000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58219.333400  20.2900      nan  0.16000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58219.337100  20.2900      nan  0.15000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58219.338100  20.6200      nan  0.24000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58219.356100  20.5100      nan  0.18000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58219.371700  20.4500      nan  0.21000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58219.375500  20.6900      nan  0.22000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58219.397900  20.3200      nan  0.18000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58221.265900  20.7300      nan  0.35000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58221.275600  19.9800      nan  0.17000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.267600  20.0900      nan  0.18000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.268000  20.3200      nan  0.20000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.287900  20.5200      nan  0.21000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.288400  20.3400      nan  0.23000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.291600  20.0700      nan  0.17000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.296800  20.0600      nan  0.17000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.297300  20.2000      nan  0.23000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.297800  20.2000      nan  0.20000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.298200  20.2000      nan  0.20000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.299700  20.2600      nan  0.20000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.313600  20.0800      nan  0.15000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.314600  20.1500      nan  0.16000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.328300  20.1100      nan  0.15000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.328800  19.8500      nan  0.12000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.334400  20.0400      nan  0.14000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.335400  20.3100      nan  0.20000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.354900  19.9900      nan  0.13000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.374500  20.0000      nan  0.13000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.374900  20.0800      nan  0.12000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.392400  19.9700      nan  0.14000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58222.415600  20.1900      nan  0.18000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58223.299800  20.1400      nan  0.13000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58223.400400  20.0800      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58223.400900  20.3600      nan  0.19000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58224.240800  19.8300      nan  0.13000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58224.270000  19.9300      nan  0.15000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58224.270400  19.9400      nan  0.12000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58224.272800  20.0200      nan  0.14000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58224.273200  20.0100      nan  0.16000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58224.295600  19.9300      nan  0.16000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58224.420800  19.8700      nan  0.15000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.269200  19.8200      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.269600  19.8300      nan  0.12000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.275100  19.8100      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.276100  19.7900      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.284100  19.9200      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.284600  19.8000      nan  0.10000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.286900  19.9300      nan  0.12000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.308400  19.7700      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.308900  19.8400      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.310300  19.9600      nan  0.10000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.323600  19.8100      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.326800  19.9800      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.329600  19.8500      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.330600  19.6800      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.352400  19.6800      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.352900  19.8000      nan  0.10000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.373800  19.9200      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58226.394600  19.8600      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58227.264900  19.7300      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58227.276900  19.5100      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58227.287700  19.7100      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58227.288200  19.6900      nan  0.12000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58227.322700  20.5500      nan  0.19000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58227.349500  20.5800      nan  0.20000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58229.281600  20.3200      nan  0.15000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58229.283000  20.4300      nan  0.16000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58229.287800  20.5100      nan  0.17000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58229.303600  20.3400      nan  0.13000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58229.305000  20.2500      nan  0.13000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58229.305500  20.3400      nan  0.13000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58229.306000  20.2300      nan  0.13000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58229.308300  20.4400      nan  0.14000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58229.329100  20.4300      nan  0.14000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58229.332300  20.2900      nan  0.13000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58229.364500  19.7600      nan  0.10000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58229.365000  19.5900      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58229.368700  19.5400      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58229.382700  19.6100      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58230.263100  19.5300      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58230.263500  19.4600      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58230.264500  19.5100      nan  0.10000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58230.323300  20.0200      nan  0.15000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58230.346500  20.4300      nan  0.13000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58230.346900  20.2500      nan  0.12000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58230.347900  20.2000      nan  0.12000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58230.349200  20.1800      nan  0.10000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58230.368800  20.0800      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58230.371100  20.1600      nan  0.11000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58230.371600  20.2700      nan  0.12000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58231.263900  19.3800      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.282300  19.4200      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.283800  19.4000      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.321500  19.4800      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.321900  19.4800      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.324200  19.5300      nan  0.10000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.341700  19.4200      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.346300  19.6500      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.346800  19.6000      nan  0.12000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.371100  19.5500      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.371600  19.5100      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.373000  19.3500      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58231.392100  20.1200      nan  0.09000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58231.392500  19.9700      nan  0.09000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58232.279900  20.0000      nan  0.16000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58232.280300  20.0000      nan  0.12000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58232.282200  20.1800      nan  0.18000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58232.362700  19.3300      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58233.301200  20.0200      nan  0.12000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58233.303100  20.4700      nan  0.21000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58242.216900  19.8100      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58242.217400  19.7600      nan  0.09000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58242.220700  19.5900      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58242.245700  19.8600      nan  0.09000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58242.246100  19.8600      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58242.247500  19.5600      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58242.270600  18.9700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58242.281500  19.0400      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58242.282400  18.9000      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58242.299700  18.9400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58242.300700  18.9700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58242.328400  18.8700      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58242.329400  18.8900      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58242.383200  19.6800      nan  0.10000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58242.384200  19.8000      nan  0.13000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58242.403700  19.7200      nan  0.13000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58243.177500  19.0000      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58243.178000  19.0600      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58243.220300  19.8800      nan  0.09000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58243.220700  19.7000      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58243.224500  19.6700      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58243.241900  19.7700      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58243.243300  19.6700      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58243.243700  19.8100      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58243.261400  19.6500      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58243.263800  19.8100      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58243.264300  19.8400      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58243.279600  18.8900      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58243.280000  19.0600      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58243.281400  18.9500      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58243.303700  19.0200      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58243.304100  18.9200      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58243.305100  19.0300      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58243.331600  19.0500      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58244.176600  19.1100      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58244.220100  19.6900      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58244.220600  19.6800      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58244.283300  19.7700      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58244.302700  18.8800      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58244.305000  18.9200      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58244.317900  18.9400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58244.319300  19.0100      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58244.337600  18.8900      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58244.338100  18.9500      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58246.226800  18.9600      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58246.227300  18.8500      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58246.228300  18.9500      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58246.241800  18.8800      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58246.242300  18.9600      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58246.244600  19.0000      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58246.259900  18.8800      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58246.260800  18.8800      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58246.302800  19.5500      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58246.307000  19.5900      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58246.307500  19.6300      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58246.329100  19.5700      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58246.329500  19.8100      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58246.330900  19.6700      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58246.351300  19.5600      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58246.351800  19.6000      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58247.203900  19.6000      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58247.244700  18.8600      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58247.246600  18.8800      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58247.257200  18.8700      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58247.259500  18.9000      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58247.289300  18.8900      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58247.291100  18.8100      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58247.305800  19.6500      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58247.309000  19.6900      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58247.330300  19.6200      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58247.331800  19.5900      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58247.352000  19.5500      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.191100  19.5700      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.218800  19.5700      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.219200  19.5400      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.219700  19.6900      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.220100  19.7100      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.221500  19.6400      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.264100  18.7900      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58248.265000  18.8200      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58248.266400  18.8800      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58248.278400  18.8900      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58248.278800  18.8300      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58248.281100  18.9100      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58248.283000  18.8100      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58248.283400  18.8700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58248.310300  18.8400      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58248.312300  18.8200      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58248.322800  19.6500      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.323200  19.4900      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.331100  19.5400      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.332500  19.6000      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.338700  19.4700      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58248.339200  19.5500      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58249.193600  19.6000      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58249.196400  19.4900      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58249.220700  19.3600      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58249.342100  19.6200      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58250.205400  19.8200      nan  0.12000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58250.227100  18.8200      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58250.227600  18.9200      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58254.181200  18.7900      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58254.202500  18.8700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58255.178700  19.6200      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58255.179200  19.6100      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58255.206100  19.4700      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58255.206600  19.4100      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58255.222000  19.4800      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58255.222900  19.4400      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58255.225700  19.4400      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58255.226200  19.4600      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58255.227100  19.5300      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58255.227500  19.3500      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58255.269100  18.7700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58255.287600  18.7400      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58255.288000  18.6900      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58255.289400  18.7100      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58255.289900  18.6300      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58255.343100  19.4600      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58256.266000  18.7700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58256.267900  18.7700      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58257.217700  18.8300      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58257.218200  18.7100      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58257.247200  18.7400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58257.248100  18.7500      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58257.257600  18.6500      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58257.259900  18.6700      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58257.284900  18.6700      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58257.287700  18.7000      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58257.307600  18.8000      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58257.310000  18.7300      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58257.329800  18.6700      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58258.180900  19.4600      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58258.182300  19.5300      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58258.201100  18.7400      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58258.219100  18.7600      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58258.219600  18.7700      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58258.220000  18.6300      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58258.224600  18.7000      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58258.233300  18.6700      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58258.236000  18.6700      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58258.269300  18.7100      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58258.280000  19.4700      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58258.282700  19.4400      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58258.288400  19.4900      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58258.289300  19.4100      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58258.305100  19.4100      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58258.305500  19.4100      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58258.329800  19.4700      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58261.320900  18.7600      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58262.231900  19.3900      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58262.304900  18.7600      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58262.305300  18.6600      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58262.318200  18.5600      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58263.275100  19.3000      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58269.171500  18.6000      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58269.172000  18.6400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58269.172400  18.5900      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58269.197500  18.5800      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58269.198000  18.5200      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58269.198900  18.5900      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58269.199800  18.5600      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58269.200800  18.6700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58270.248200  19.2500      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58271.172900  18.6300      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58271.174300  18.6300      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58271.174800  18.6700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58272.050000  18.6900      nan  0.01000            LT          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58272.050000  19.3400      nan  0.04000            LT          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58272.060000  18.3500      nan  0.03000            LT          --       i  False      AB   False  2020ApJ...901...61L 
    2018don  58272.060000  18.2700      nan  0.04000            LT          --       z  False      AB   False  2020ApJ...901...61L 
    2018don  58272.173200  18.6000      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58272.173700  18.6400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58272.176000  18.5600      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58272.201500  19.4300      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58272.217500  19.2900      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58272.218500  19.4100      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58272.218900  19.3900      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58272.220800  19.4200      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58272.236600  19.3500      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58272.237100  19.3500      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58272.239400  19.3800      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58272.269200  19.4100      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58272.288400  18.5400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58272.289300  18.6100      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58272.298700  18.5500      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58272.299200  18.6600      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58273.248400  19.4400      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58273.249800  19.3100      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58273.259000  19.2900      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58273.260900  19.3700      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58273.279100  19.3500      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58273.326500  18.5900      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58273.343700  18.6400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58274.206800  18.5500      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58274.208600  18.5300      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58274.241900  19.3800      nan  0.04000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58274.243300  19.3000      nan  0.04000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58274.262000  19.3900      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58274.262500  19.3300      nan  0.04000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58274.279500  19.3700      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58274.279900  19.4100      nan  0.04000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58274.306900  18.5600      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58274.307400  18.6300      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58274.320900  18.6400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58276.228700  19.3000      nan  0.04000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58276.246500  19.2600      nan  0.04000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58276.247000  19.3700      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58276.261700  19.3600      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58276.262100  19.3200      nan  0.04000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58276.263300  19.3300      nan  0.04000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58276.284700  18.5900      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58276.285100  18.5800      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58277.196800  19.3100      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58277.227200  19.3300      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58277.250100  18.5500      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58277.266400  18.6300      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58277.326000  19.3700      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58278.205300  19.3300      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58278.218000  19.3300      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58278.250300  18.5600      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58278.258800  18.4800      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58278.287900  18.5600      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58278.344400  19.3200      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58279.195400  19.3300      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58279.225300  19.3500      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58279.225700  19.3800      nan  0.04000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58279.226200  19.3200      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58279.228000  19.2400      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58279.247500  18.5200      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58279.260800  18.5500      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58279.261300  18.6500      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58279.262300  18.5800      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58279.262700  18.4500      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58279.288200  18.5000      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58280.194100  18.5700      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58280.225300  19.3500      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58280.243500  19.2900      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58280.261300  19.3400      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58280.302300  18.5400      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58280.321100  18.5300      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58281.205200  18.5200      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58281.225800  18.6200      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58281.289200  19.2900      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58281.322000  18.5700      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58282.222600  18.6300      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58282.224900  18.5600      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58282.225400  18.5200      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58282.265800  19.4200      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58282.266300  19.3400      nan  0.04000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58283.207900  18.5000      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58283.221900  18.5500      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58283.245500  19.2900      nan  0.04000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58283.278300  19.3300      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58283.300100  19.2600      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58283.322200  18.5400      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58284.176000  18.5700      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58284.195400  18.5100      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58284.225600  19.3300      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58284.241300  19.3000      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58284.267500  19.3300      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58285.316653  18.5649      nan  0.01310           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2018don  58285.316653  18.5673      nan  0.01300           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2018don  58285.316990  18.5700      nan  0.01000           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2018don  58285.328904  18.5886      nan  0.01430           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2018don  58285.328904  18.5927      nan  0.01510           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2018don  58285.341196  18.5977      nan  0.02210           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2018don  58285.341196  18.6259      nan  0.02090           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2018don  58285.353455  18.5611      nan  0.01760           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2018don  58285.353455  18.5554      nan  0.01680           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2018don  58286.241600  19.3700      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58286.257200  19.4000      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58286.289700  18.6300      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58286.302100  18.6600      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58286.321900  18.7300      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58288.204600  19.4000      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58288.206500  19.4400      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58288.223700  19.3900      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58288.224200  19.3500      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58288.224600  19.4600      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58288.241000  18.5600      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58288.241900  18.5600      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58288.260600  18.5400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58288.261500  18.4900      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58288.262000  18.5700      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58288.278700  18.6300      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58288.348700  19.4400      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58289.184600  19.4200      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58289.196400  19.3700      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58289.227200  18.5500      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58289.236100  18.5300      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58289.255300  18.6800      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58289.363700  19.4000      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58290.269041  18.3321      nan  0.06690           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    2018don  58290.269041  18.3563      nan  0.06200           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    2018don  58290.281364  18.3899      nan  0.06750           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    2018don  58290.281364  18.4051      nan  0.06140           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    2018don  58290.293848  18.4232      nan  0.03680           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    2018don  58290.293848  18.4397      nan  0.04900           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    2018don  58290.306334  18.4187      nan  0.04390           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    2018don  58290.306334  18.4248      nan  0.05180           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    2018don  58291.242400  18.5900      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58291.246200  18.5300      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58291.246700  18.5500      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58291.260800  18.5900      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58291.261700  18.6400      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58291.278500  18.5700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58292.070000  18.2000      nan  0.01000            LT          --       z  False      AB   False  2020ApJ...901...61L 
    2018don  58292.070000  18.3200      nan  0.01000            LT          --       i  False      AB   False  2020ApJ...901...61L 
    2018don  58292.070000  18.6600      nan  0.01000            LT          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58292.070000  19.3100      nan  0.05000            LT          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58292.203400  19.4000      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58292.203900  19.2500      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58292.226000  19.3500      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58292.226400  19.4300      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58292.244200  18.5800      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58292.244700  18.5700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58292.257100  18.6400      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58292.257600  18.5900      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58292.283700  18.6200      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58292.284100  18.5500      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58292.341800  19.4600      nan  0.11000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58292.342300  19.4300      nan  0.10000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58293.181500  19.4800      nan  0.12000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58293.182900  19.4100      nan  0.10000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58293.193900  19.2800      nan  0.13000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58293.195300  19.3400      nan  0.09000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58293.212600  19.3400      nan  0.11000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58293.213500  19.4400      nan  0.12000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58293.242200  18.6400      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58293.242700  18.6100      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58293.267400  18.5700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58293.267900  18.5700      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58293.290400  18.5400      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58293.290900  18.6100      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58294.186100  19.1600      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58294.203100  19.4200      nan  0.09000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58294.203600  19.3100      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58294.204000  19.4300      nan  0.10000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58294.226600  19.3100      nan  0.09000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58294.240000  18.4400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58294.240400  18.4700      nan  0.03000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58294.240900  18.5300      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58294.255900  18.5400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58294.265400  18.5700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58294.278200  18.5500      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58295.243200  18.5000      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58295.243700  18.4200      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58295.244200  18.5400      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58295.258200  18.6100      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58295.260500  18.6100      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58295.261600  18.5200      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58295.277200  18.6600      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58295.278600  18.6400      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58295.279000  18.6400      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58296.242300  18.7000      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58296.242700  18.6400      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58296.297467  18.2000      nan  0.06720           PS1          --       z  False      AB   False  2015ATel.7153....1H 
    2018don  58296.297467  18.2330      nan  0.06290           PS1          --       z  False      AB   False  2015ATel.7153....1H 
    2018don  58298.184100  19.5300      nan  0.12000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58298.260900  18.5600      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58298.281800  18.6400      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58299.050000  18.0800      nan  0.08000            LT          --       z  False      AB   False  2020ApJ...901...61L 
    2018don  58299.050000  18.2700      nan  0.04000            LT          --       i  False      AB   False  2020ApJ...901...61L 
    2018don  58299.050000  18.7100      nan  0.04000            LT          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58299.050000  19.4100      nan  0.08000            LT          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58300.186000  18.7700      nan  0.05000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58300.187900  18.6600      nan  0.04000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58300.199600  19.5200      nan  0.06000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58300.223300  19.5600      nan  0.11000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58300.223700  19.5500      nan  0.09000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58303.207200  19.8600      nan  0.07000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58303.207700  19.7700      nan  0.05000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58303.218700  19.8100      nan  0.08000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58306.180500  19.1700      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58306.180900  19.0000      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58306.225600  20.0600      nan  0.10000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58306.226000  20.2100      nan  0.14000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58307.180200  18.9600      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58307.222600  20.0700      nan  0.10000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58312.201500  19.1600      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58313.226700  19.1800      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58313.239000  20.0100      nan  0.12000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58314.176000  19.1300      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58314.176900  19.1800      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58314.205500  19.2600      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58314.212000  19.1700      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58314.234300  20.1900      nan  0.14000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58314.235200  20.0900      nan  0.13000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58316.174200  20.1800      nan  0.16000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58316.176400  20.5900      nan  0.27000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58316.176900  20.2300      nan  0.20000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58316.236600  19.1300      nan  0.06000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58316.237100  19.1700      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58319.183100  20.0400      nan  0.20000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58319.205100  20.2400      nan  0.22000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58319.205500  20.1100      nan  0.19000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58319.206000  20.0800      nan  0.19000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58319.216200  19.2300      nan  0.10000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58319.224000  19.2300      nan  0.10000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58319.224900  19.3000      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58319.232500  19.2600      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58319.234000  19.2300      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58319.259000  19.2900      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58319.260500  19.2900      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58321.180700  20.1000      nan  0.24000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58321.181200  19.8400      nan  0.25000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58321.199100  20.1700      nan  0.27000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58321.217300  19.2700      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58321.217700  19.2300      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58321.238600  19.1300      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58321.259400  19.2100      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58331.182300  19.2900      nan  0.07000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58331.253000  20.5200      nan  0.34000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58331.253500  19.9600      nan  0.20000           ZTF          --       g   True      AB   False  2020ApJ...901...61L 
    2018don  58334.160700  19.3300      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58334.161200  19.2600      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58334.181100  20.3500      nan  0.15000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58334.182100  20.4600      nan  0.13000           ZTF          --       g   True      AB   False  2020ApJ...901...61L 
    2018don  58334.182600  20.6600      nan  0.21000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58337.175400  20.3900      nan  0.15000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58337.176300  20.4200      nan  0.15000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58337.176700  20.5400      nan  0.12000           ZTF          --       g   True      AB   False  2020ApJ...901...61L 
    2018don  58337.197400  19.7700      nan  0.09000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58337.197800  19.5800      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58337.198700  19.4500      nan  0.08000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58344.166400  20.7800      nan  0.28000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58344.182400  19.5400      nan  0.10000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58345.181000  20.7900      nan  0.33000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58345.181500  20.8400      nan  0.23000           ZTF          --       g   True      AB   False  2020ApJ...901...61L 
    2018don  58347.202600  20.8000      nan  0.34000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58348.194700  19.7200      nan  0.13000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58349.151100  20.6000      nan  0.25000           ZTF          --       g   True      AB   False  2020ApJ...901...61L 
    2018don  58349.175400  21.0300      nan  0.34000           ZTF          --       g   True      AB   False  2020ApJ...901...61L 
    2018don  58349.197700  20.5500      nan  0.24000           ZTF          --       g   True      AB   False  2020ApJ...901...61L 
    2018don  58351.148700  19.9800      nan  0.16000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58351.149200  19.9900      nan  0.14000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58351.151100  19.9100      nan  0.12000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58351.180300  19.9600      nan  0.14000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58361.144200  20.3500      nan  0.18000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58362.193500  20.9500      nan  0.35000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58365.140700  20.2600      nan  0.16000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58366.206400  20.9500      nan  0.34000           ZTF          --       g  False      AB   False  2020ApJ...901...61L 
    2018don  58368.140900  20.2900      nan  0.15000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58369.132200  20.3700      nan  0.26000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58369.132700  20.3200      nan  0.19000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58369.160000  19.9100      nan  0.11000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58377.140500  20.1800      nan  0.20000           ZTF          --       r  False      AB   False  2020ApJ...901...61L 
    2018don  58650.385671  21.4557      nan  0.25210           PS1          --       z  False      AB   False  2015ATel.7153....1H 
    2018fcg  58316.321990  21.0858  21.5000  -1.0000          Gaia          --       G   True      AB   False  2016pas..conf...65W 
    2018fcg  58323.423136  20.0790  20.6170  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2018fcg  58326.445358  18.9762  19.5142  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2018fcg  58329.401898  19.3280  19.8661  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2018fcg  58332.454525  19.6220  20.1601  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2018fcg  58335.301620  18.6669  19.2049  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2018fcg  58335.301990  18.6619  19.2000  -1.0000           ZTF          --       g   True      AB   False  2019PASP..131a8002B 
    2018fcg  58340.350416  19.3666  19.9046  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2018fcg  58343.390092  18.6214  19.1594  0.15410           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58343.527997  19.2230  19.7000  -1.0000         ATLAS          --    cyan   True      AB   False  2018PASP..130f4505T 
    2018fcg  58344.356678  18.4309  18.9689  0.09980           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58346.320451  18.2825  18.8205  0.09610           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58347.349189  18.1215  18.6596  0.09230           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58349.368148  18.0562  18.5942  0.10290           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58350.340682  17.9652  18.5032  0.07050           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58351.472997  18.0609  18.4200  0.11900         ATLAS          --  orange  False      AB   False  2018PASP..130f4505T 
    2018fcg  58352.361736  17.9371  18.4751  0.08470           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58361.224513  17.9293  18.4673  0.12760           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58362.248252  17.9811  18.5191  0.06490           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58363.683993  18.1258  18.5400  0.20000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2018fcg  58363.759000  18.0858  18.5000  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2018fcg  58364.009000  18.1458  18.5600  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2018fcg  58364.254432  18.0662  18.6042  0.09420           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58367.242187  18.1877  18.7335  0.05670          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58367.246093  18.2461  18.6392  0.07920          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58367.276909  18.2759  18.8139  0.08680           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58368.255949  18.2687  18.8067  0.10060           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58368.281250  18.2773  18.8230  0.05310          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58368.285156  18.2757  18.6688  0.06400          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58368.292968  18.3042  18.8500  0.05860          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58368.296875  18.2962  18.6893  0.07100          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58370.013000  18.3858  18.8000  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2018fcg  58370.189000  18.4358  18.8500  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2018fcg  58370.245393  18.4218  18.9598  0.09230           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58370.263000  18.4058  18.8200  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2018fcg  58371.257812  18.4826  19.0284  0.04560          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58371.261718  18.3986  18.7918  0.07560          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58371.269531  18.5562  19.1019  0.05330          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58371.270972  18.5744  19.1124  0.08560           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58371.273437  18.4277  18.8208  0.06590          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58373.257372  18.7559  19.2939  0.09490           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58373.390625  18.7249  19.2707  0.05130          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58373.394531  18.5260  18.9191  0.06520          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58374.252881  18.8486  19.3867  0.14250           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58374.312500  18.8188  19.3646  0.04780          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58374.316406  18.5853  18.9784  0.07110          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58374.320312  18.5753  18.8774  0.04470          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58374.347656  18.8204  19.3662  0.04730          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58374.351562  18.5562  18.9493  0.06410          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58374.355468  18.5515  18.8535  0.03500          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58375.351562  18.9042  19.4500  0.04860          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58375.355468  18.6171  19.0103  0.05260          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58375.359375  18.5928  18.8948  0.06600          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58376.290324  19.0512  19.5892  0.12420           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58377.258101  19.0685  19.6065  0.14230           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58379.327141  19.3012  19.8392  0.18060           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58380.340659  19.4101  19.9482  0.20020           ZTF         ZTF       g  False      AB   False                  ZTF 
    2018fcg  58383.265625  19.5681  20.1138  0.05200          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58383.269531  19.0582  19.4513  0.04610          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58384.300781  19.7926  20.3384  0.05160          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58384.304687  19.1033  19.4965  0.05800          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58387.355468  19.2426  19.6357  0.05550          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58388.339843  19.3743  19.7674  0.04910          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58388.343750  19.1174  19.4194  0.04680          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58390.343750  19.4416  19.8348  0.06070          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58390.347656  19.2155  19.5176  0.03980          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58391.277343  19.4514  19.8445  0.06990          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58391.281250  19.3515  19.6535  0.04450          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58400.119884  20.3424  20.8805  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2018fcg  58400.205752  20.0980  20.4771  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2018fcg  58400.259814  20.4974  21.0354  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2018fcg  58401.242187  21.1002  21.6460  0.05320          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58401.246093  19.9923  20.3854  0.07150          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58401.250000  19.8021  20.1041  0.04400          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58401.292968  21.1283  21.6741  0.07200          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58401.296875  19.9932  20.3863  0.06310          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58401.300781  19.7360  20.0380  0.08260          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58406.296875  20.2170  20.6101  0.06700          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58406.300781  19.1498  19.4519  -1.0000          FLWO          --       i   True      AB    True             ThisWork 
    2018fcg  58411.281250  20.4105  20.9562  -1.0000          FLWO          --       g   True      AB    True             ThisWork 
    2018fcg  58411.285156  20.7330  21.1261  0.08010          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58411.289062  20.1958  20.4979  0.05770          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58414.630000  20.5158  20.9300  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2018fcg  58415.265625  19.3202  19.8660  -1.0000          FLWO          --       g   True      AB    True             ThisWork 
    2018fcg  58415.269531  20.4653  20.8584  0.05820          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58415.273437  20.3394  20.6414  0.07130          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58417.261718  19.7584  20.3042  -1.0000          FLWO          --       g   True      AB    True             ThisWork 
    2018fcg  58417.265625  20.9316  21.3248  0.11320          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58417.269531  20.5572  20.8592  0.06480          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58418.257812  19.4895  20.0353  -1.0000          FLWO          --       g   True      AB    True             ThisWork 
    2018fcg  58418.261718  20.3915  20.7846  0.10970          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58418.265625  20.5470  20.8490  0.15220          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58442.203125  20.3801  20.9259  -1.0000          FLWO          --       g   True      AB    True             ThisWork 
    2018fcg  58442.207031  20.6040  20.9972  -1.0000          FLWO          --       r   True      AB    True             ThisWork 
    2018fcg  58442.210937  20.7616  21.0636  0.09180          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58443.148437  21.2143  21.7601  -1.0000          FLWO          --       g   True      AB    True             ThisWork 
    2018fcg  58443.152343  21.2691  21.6622  0.06230          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58443.156250  20.8206  21.1226  0.10350          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58447.132812  20.7351  21.2809  -1.0000          FLWO          --       g   True      AB    True             ThisWork 
    2018fcg  58447.136718  21.2458  21.6389  0.11270          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58447.140625  20.8989  21.2010  0.09680          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58448.179687  21.2798  21.8256  -1.0000          FLWO          --       g   True      AB    True             ThisWork 
    2018fcg  58448.183593  21.7575  22.1506  0.08460          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58448.187500  20.9610  21.2631  0.12530          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58449.144531  22.0652  22.6110  -1.0000          FLWO          --       g   True      AB    True             ThisWork 
    2018fcg  58449.148437  21.3215  21.7146  0.14430          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58449.152343  20.9627  21.2647  0.18140          FLWO          --       i  False      AB   False             ThisWork 
    2018fcg  58450.132812  22.5280  23.0737  0.12270          FLWO          --       g  False      AB   False             ThisWork 
    2018fcg  58450.136718  21.2732  21.6663  0.10150          FLWO          --       r  False      AB   False             ThisWork 
    2018fcg  58450.140625  21.0408  21.3429  0.10060          FLWO          --       i  False      AB   False             ThisWork 
    2019dwa  58564.662997  21.4711  21.5000  -1.0000          Gaia          --       G   True      AB   False  2016pas..conf...65W 
    2019dwa  58568.266712  20.3925  20.4300  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019dwa  58568.344166  17.5299  17.5564  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019dwa  58572.444756  20.5197  20.5461  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019dwa  58572.495844  20.5983  20.6357  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019dwa  58575.346898  20.4209  20.4584  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019dwa  58575.425474  20.7467  20.7731  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019dwa  58580.384421  20.5142  20.5407  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019dwa  58580.425185  20.5366  20.5741  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019dwa  58583.321203  20.6235  20.6500  0.34000           ZTF          --       r  False      AB   False  2019PASP..131a8002B 
    2019dwa  58583.386851  20.2055  20.2430  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019dwa  58586.363044  20.3455  20.3719  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019dwa  58586.412557  20.3310  20.3684  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019dwa  58589.345520  18.5826  18.6091  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019dwa  58592.368217  18.9184  18.9449  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019dwa  58592.474097  19.4638  19.5013  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019dwa  58596.399409  19.3533  19.3797  0.14270           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58596.453205  19.8447  19.8821  0.19380           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019dwa  58603.866990  18.9011  18.9300  0.20000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019dwa  58603.868000  18.8911  18.9200  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019dwa  58606.362685  18.7302  18.7566  0.07200           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58606.422141  18.9415  18.9790  0.07040           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019dwa  58612.303032  18.9007  18.9382  0.09980           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019dwa  58612.349166  18.6554  18.6818  0.06830           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58616.285752  18.8347  18.8722  0.11200           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019dwa  58616.367731  18.6422  18.6687  0.06340           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58619.331412  18.6052  18.6316  0.12720           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58626.291000  18.9011  18.9300  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019dwa  58628.315844  18.8904  18.9168  0.07370           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58632.279629  18.9957  19.0221  0.07000           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58632.351030  19.7656  19.8031  0.17860           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019dwa  58635.225324  19.8565  19.8940  0.13320           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019dwa  58635.256145  19.1729  19.1994  0.09260           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58638.275219  19.3391  19.3655  0.09110           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58638.331018  20.0971  20.1346  0.18370           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019dwa  58641.303993  19.5412  19.5676  0.10050           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58644.268784  19.7434  19.7698  0.13160           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58647.227511  20.0203  20.0578  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019dwa  58647.246226  19.6315  19.6579  0.17620           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58650.239050  19.8970  19.9235  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019dwa  58653.197962  19.9856  20.0120  0.18830           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58653.304849  19.7605  19.7980  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019dwa  58657.228472  20.7447  20.7821  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019dwa  58657.353506  20.0457  20.0721  0.18810           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019dwa  58660.197372  20.8296  20.8670  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019gam  58556.210937  20.1970  20.2715  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
    2019gam  58558.261718  19.4747  19.5319  -1.0000           ZTF          --       i   True      AB    True             ThisWork 
    2019gam  58567.207031  20.1544  20.2578  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019gam  58575.253906  20.2189  20.3223  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019gam  58581.210937  21.0257  21.1291  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019gam  58591.183593  20.1912  20.2946  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019gam  58591.185347  19.3120  19.4139  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019gam  58591.336099  17.8714  17.9433  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019gam  58594.155057  20.3048  20.3766  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019gam  58598.187488  20.6230  20.6949  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019gam  58598.226562  21.4301  21.5336  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019gam  58598.227349  20.7118  20.8138  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019gam  58601.229536  20.6621  20.7640  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019gam  58601.230468  20.6435  20.7470  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019gam  58601.259837  20.4032  20.4750  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019gam  58605.211828  20.7290  20.8309  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019gam  58608.207060  20.6152  20.7171  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019gam  58608.216851  20.3723  20.4442  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019gam  58612.175781  20.8171  20.9205  0.14980           ZTF          --       g  False      AB   False             ThisWork 
    2019gam  58617.246093  19.6454  19.7199  0.11050           ZTF          --       r  False      AB   False             ThisWork 
    2019gam  58617.247442  19.5442  19.6161  0.21040           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019gam  58629.290000  19.2119  19.2800  -1.0000         ATLAS          --  orange   True      AB   False  2018PASP..130f4505T 
    2019gam  58631.255000  19.0719  19.1400  0.17600         ATLAS          --  orange  False      AB   False  2018PASP..130f4505T 
    2019gam  58634.171157  19.0937  19.1656  0.09800           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019gam  58634.201713  19.6986  19.8005  0.17080           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019gam  58634.203125  19.6690  19.7725  0.08640           ZTF          --       g  False      AB   False             ThisWork 
    2019gam  58637.177233  19.1138  19.1856  0.09250           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019gam  58637.218148  19.3188  19.4208  0.16640           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019gam  58637.218750  19.4429  19.5463  0.07170           ZTF          --       g  False      AB   False             ThisWork 
    2019gam  58640.222407  19.1215  19.1933  0.11930           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019gam  58640.222656  19.2825  19.3570  0.08690           ZTF          --       r  False      AB   False             ThisWork 
    2019gam  58645.203125  19.3927  19.4962  0.13320           ZTF          --       g  False      AB   False             ThisWork 
    2019gam  58648.171875  19.2151  19.3186  0.13900           ZTF          --       g  False      AB   False             ThisWork 
    2019gam  58648.199218  19.0862  19.1607  0.15290           ZTF          --       r  False      AB   False             ThisWork 
    2019gam  58761.507812  19.7303  19.8048  0.15190           ZTF          --       r  False      AB   False             ThisWork 
    2019gam  58761.508182  19.5264  19.5982  0.20320           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019gam  58770.539062  19.8256  19.9291  0.30710           ZTF          --       g  False      AB   False             ThisWork 
    2019gam  58776.519531  20.2339  20.3085  0.14820           ZTF          --       r  False      AB   False             ThisWork 
    2019gam  58776.539062  19.0694  19.1728  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
    2019gam  58781.523437  20.3137  20.3882  0.38560           ZTF          --       r  False      AB   False             ThisWork 
    2019gam  58784.492187  18.8926  18.9960  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
    2019gam  58784.527343  18.8528  18.9273  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
    2019gam  58788.519531  20.3239  20.4273  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019gam  58788.531250  20.2006  20.2752  0.17550           ZTF          --       r  False      AB   False             ThisWork 
    2019gam  58791.515625  21.0652  21.1397  0.15200           ZTF          --       r  False      AB   False             ThisWork 
    2019gam  58791.531250  20.8753  20.9787  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019gam  58794.531250  21.0079  21.0825  0.14870           ZTF          --       r  False      AB   False             ThisWork 
    2019gam  58794.550781  20.2989  20.4024  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019gam  58798.535156  20.6288  20.7033  0.22700           ZTF          --       r  False      AB   False             ThisWork 
    2019hge  58607.476006  20.4863  20.7038  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019hge  58607.496782  20.0131  20.1664  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019hge  58634.433425  20.2693  20.4226  0.16460           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58634.466319  20.1625  20.3799  0.17560           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58637.433611  19.8721  20.0254  0.10960           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58637.466747  19.7579  19.9754  0.14530           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58640.449016  19.3552  19.5727  0.09980           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58640.468287  19.5750  19.7283  0.12090           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58643.445347  19.1196  19.3370  0.11840           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58643.473460  19.1759  19.3292  0.11450           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58646.423240  18.8717  19.0892  0.08500           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58646.467256  19.0616  19.2148  0.10080           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58649.469849  18.7224  18.9399  0.09240           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58652.442743  18.7667  18.9199  0.09380           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58652.462824  18.6348  18.8523  0.10430           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58658.401967  18.5050  18.6583  0.07590           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58658.466574  18.3839  18.6013  0.07680           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58659.531990  19.0548  19.2000  -1.0000         ATLAS          --  orange   True      AB    True  2018PASP..130f4505T 
    2019hge  58661.429953  18.4277  18.5809  0.07730           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58661.475092  18.2830  18.5005  0.06610           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58663.551990  18.7702  18.9630  0.16900         ATLAS          --    cyan  False      AB   False  2018PASP..130f4505T 
    2019hge  58665.442719  18.3820  18.5353  0.05750           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58665.475231  18.2614  18.4788  0.05930           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58668.359039  18.3346  18.4878  0.06090           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58668.449189  18.2808  18.4983  0.06880           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58669.484606  18.2763  18.4937  0.06710           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58671.432557  19.4383  19.5916  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019hge  58674.463750  18.3677  18.5209  0.07870           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58677.298750  18.2152  18.3685  0.06880           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58677.444803  18.1943  18.4117  0.07230           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58680.462511  18.0785  18.2960  0.08690           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58683.419108  18.1440  18.2973  0.07150           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58683.491493  18.8493  19.0667  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019hge  58686.382118  17.6279  17.7812  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019hge  58686.464039  17.9736  18.1911  0.06960           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58689.891000  18.0526  18.2200  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019hge  58689.965000  18.0826  18.2500  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019hge  58690.142000  18.0526  18.2200  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019hge  58690.216000  18.0826  18.2500  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019hge  58690.304108  18.0211  18.2385  0.06450           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58690.379641  18.0937  18.2470  0.07040           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58693.360532  18.1200  18.2733  0.05970           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58693.414687  18.0662  18.2837  0.05790           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58696.389085  18.1219  18.2751  0.05470           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58696.402766  18.1190  18.3364  0.06140           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58699.442905  18.1291  18.3465  0.05480           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58701.725000  18.1526  18.3200  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019hge  58701.901000  18.1626  18.3300  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019hge  58701.975000  18.1226  18.2900  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019hge  58702.152000  18.1526  18.3200  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019hge  58702.226000  18.1626  18.3300  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019hge  58702.381504  18.0915  18.2448  0.07720           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58702.402000  18.1226  18.2900  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019hge  58705.395636  18.2254  18.4429  0.05470           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58705.449247  18.1373  18.2905  0.04380           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58705.552997  18.2365  18.4000  0.01000           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2019hge  58708.441585  18.4863  18.7038  0.09930           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58708.485949  18.3327  18.4859  0.05660           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58711.258032  19.3035  19.5209  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019hge  58711.401180  18.4812  18.6345  0.10670           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58714.240509  19.0826  19.3001  0.13530           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58714.371793  18.6423  18.7956  0.09400           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58717.326539  18.6456  18.7989  0.08590           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58717.380451  19.0615  19.2789  0.12810           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58720.403020  19.0267  19.2441  0.08990           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58723.371898  18.5797  18.7330  0.06440           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58723.413773  18.9643  19.1817  0.09000           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58726.304988  18.5581  18.7113  0.07970           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58726.401041  18.8953  19.1128  0.09040           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58730.303298  18.9466  19.1641  0.07990           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58730.387141  18.5938  18.7471  0.05900           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58733.378680  18.7445  18.8977  0.07660           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58736.307615  19.0574  19.2748  0.14370           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58736.415104  18.7466  18.8999  0.08640           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58738.167152  19.2176  19.3708  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019hge  58739.166053  18.7597  18.9129  0.16460           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58740.166469  18.7350  18.8883  0.14060           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58740.198611  18.9334  19.1508  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019hge  58741.166620  18.8430  18.9962  0.15410           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58742.166770  15.4821  15.6353  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019hge  58742.195752  18.6033  18.8208  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019hge  58743.167048  19.0322  19.1854  0.12710           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58743.196064  19.4352  19.6527  0.19310           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58744.165983  18.9956  19.1489  0.11880           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58744.195069  19.9747  20.1921  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019hge  58745.166770  18.9785  19.1318  0.08840           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58745.195196  19.5322  19.7496  0.11860           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58746.191134  19.1582  19.3115  0.11840           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58747.166655  19.1398  19.2930  0.10810           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58747.195104  19.7543  19.9717  0.16530           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58748.165775  19.2247  19.3779  0.13300           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58748.193981  19.7476  19.9650  0.19590           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58749.167268  19.2512  19.4045  0.10010           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58749.195775  19.8151  20.0326  0.15140           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58750.167546  19.2898  19.4430  0.16700           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58751.165185  19.3615  19.5147  0.12020           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58751.193715  19.8575  20.0750  0.19220           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58754.164814  19.4775  19.6307  0.11500           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58754.193425  20.1330  20.3505  0.17310           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58758.173831  19.6794  19.8327  0.15270           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58758.210347  20.1615  20.3790  0.20590           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019hge  58759.209270  19.4804  19.6337  0.12880           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58760.166273  19.5538  19.7070  0.12030           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58761.165266  19.5696  19.7229  0.19420           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58762.165011  20.1938  20.3470  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019hge  58763.166296  19.7307  19.8840  0.19020           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019hge  58764.335671  19.9602  20.1777  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019hge  58767.255590  18.2612  18.4787  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019hge  58770.242858  19.1536  19.3069  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019hge  58773.194363  18.8960  19.0492  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019hge  58775.738000  20.1426  20.3100  0.00000          Gaia          --       G  False      AB    True  2016pas..conf...65W 
    2019hge  58775.812000  20.0926  20.2600  0.00000          Gaia          --       G  False      AB    True  2016pas..conf...65W 
    2019hge  58775.988000  20.0126  20.1800  0.00000          Gaia          --       G  False      AB    True  2016pas..conf...65W 
    2019hge  58776.062000  20.0026  20.1700  0.00000          Gaia          --       G  False      AB    True  2016pas..conf...65W 
    2019hge  58776.193437  20.0588  20.2120  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019hge  58779.217719  19.9744  20.1276  0.16770           ZTF         ZTF       r  False      AB    True                  ZTF 
    2019hge  58782.185347  20.2404  20.3936  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019hge  58785.240833  19.7476  19.9009  0.15360           ZTF         ZTF       r  False      AB    True                  ZTF 
    2019hge  58788.226250  19.9956  20.1488  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019hge  58790.184861  19.8058  19.9590  0.14870           ZTF         ZTF       r  False      AB    True                  ZTF 
    2019hge  58791.107338  19.5384  19.6917  0.13730           ZTF         ZTF       r  False      AB    True                  ZTF 
    2019hge  58792.001000  19.7726  19.9400  0.00000          Gaia          --       G  False      AB    True  2016pas..conf...65W 
    2019hge  58792.075000  19.6926  19.8600  0.00000          Gaia          --       G  False      AB    True  2016pas..conf...65W 
    2019hge  58792.252000  19.8126  19.9800  0.00000          Gaia          --       G  False      AB    True  2016pas..conf...65W 
      2019J  58474.476562  19.7964  19.8591  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
      2019J  58476.468750  20.0737  20.1364  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
      2019J  58480.457031  20.0593  20.1220  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
      2019J  58480.480468  19.6497  19.7368  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
      2019J  58481.460937  20.3108  20.3735  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
      2019J  58481.476562  20.2935  20.3562  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
      2019J  58482.507812  20.2695  20.3565  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
      2019J  58482.515625  20.4340  20.5211  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
      2019J  58486.437500  20.0062  20.0932  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
      2019J  58486.476562  20.5229  20.5856  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
      2019J  58493.468750  20.6087  20.6714  0.27640           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58493.472656  20.2687  20.3314  0.09610           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58494.464843  20.0420  20.1291  0.08880           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58502.425781  19.5341  19.5968  0.08660           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58502.503906  19.3405  19.4032  0.17190           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58503.355468  19.4214  19.4841  0.15300           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58503.410156  19.4163  19.4790  0.08520           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58503.425781  19.5268  19.5895  0.10130           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58503.441406  19.4631  19.5258  0.13250           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58507.464843  19.2170  19.3041  0.17100           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58510.515995  19.5127  19.5700  -1.0000         ATLAS          --  orange   True      AB   False  2018PASP..130f4505T 
      2019J  58511.394531  19.2678  19.3305  0.10280           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58511.417968  19.3273  19.3900  0.09720           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58512.487997  18.9967  19.0540  0.14700         ATLAS          --  orange  False      AB   False  2018PASP..130f4505T 
      2019J  58540.242187  19.0307  19.0934  0.08320           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58541.257812  19.0156  19.1027  0.15480           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58546.296875  18.8048  18.8675  0.10040           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58556.210937  19.1527  19.2155  0.09000           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58556.339843  19.1326  19.2197  0.07600           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58558.187500  19.1095  19.1722  0.08600           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58558.261718  19.0829  19.1311  0.14040           ZTF          --       i  False      AB   False             ThisWork 
      2019J  58559.210937  19.0373  19.1000  0.09020           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58559.250000  19.0761  19.1388  0.09490           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58559.292968  18.9950  19.0821  0.08410           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58562.312500  18.3805  18.4676  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
      2019J  58567.230468  19.2779  19.3407  0.05000           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58575.253906  19.7326  19.8197  0.10120           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58580.203125  20.2176  20.3047  0.08700           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58581.210937  20.0725  20.1596  0.14250           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58581.234375  19.6314  19.6941  0.19790           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58582.218750  19.6000  19.6627  0.12720           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58584.187500  19.5334  19.5962  0.11310           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58584.226562  20.1249  20.2119  0.11700           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58585.203125  19.8771  19.9642  0.08690           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58587.207031  19.7987  19.8858  0.12120           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58587.277343  19.4312  19.4939  0.16170           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58592.136718  19.8912  19.9783  0.17210           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58592.246093  20.2044  20.2671  0.09670           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58597.297596  21.5717  21.6363  0.09720           PS1          --       w  False      AB   False  2015ATel.7153....1H 
      2019J  58597.309333  21.5396  21.6042  0.09000           PS1          --       w  False      AB   False  2015ATel.7153....1H 
      2019J  58597.321055  21.5627  21.6273  0.09000           PS1          --       w  False      AB   False  2015ATel.7153....1H 
      2019J  58597.332789  21.5507  21.6153  0.12290           PS1          --       w  False      AB   False  2015ATel.7153....1H 
      2019J  58598.187500  20.6682  20.7309  0.10590           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58598.226562  21.3158  21.4029  0.19310           ZTF          --       g  False      AB   False             ThisWork 
      2019J  58601.257812  20.6524  20.7152  0.11620           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58606.148437  20.3859  20.4730  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
      2019J  58606.171875  20.4993  20.5620  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
      2019J  58609.148437  21.2318  21.2946  0.13590           ZTF          --       r  False      AB   False             ThisWork 
      2019J  58630.333742  21.8635  21.9281  0.10200           PS1          --       w  False      AB   False  2015ATel.7153....1H 
      2019J  58630.345568  21.9557  22.0203  0.12220           PS1          --       w  False      AB   False  2015ATel.7153....1H 
      2019J  58630.357377  21.7808  21.8454  0.08700           PS1          --       w  False      AB   False  2015ATel.7153....1H 
      2019J  58630.369227  21.7467  21.8113  0.10170           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2019moc  58647.647997  21.3418  21.5000  -1.0000          Gaia          --       G   True      AB   False  2016pas..conf...65W 
    2019moc  58665.454479  20.4302  20.5750  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019moc  58668.369699  20.2122  20.3570  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019moc  58671.419386  18.3176  18.4624  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019moc  58674.453726  20.5309  20.7364  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019moc  58674.478831  20.4623  20.6070  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019moc  58677.463773  20.6996  20.9050  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019moc  58677.485671  20.3205  20.4652  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019moc  58680.482569  19.5261  19.7315  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019moc  58683.457557  19.8152  19.9599  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019moc  58683.488715  18.6628  18.8682  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58688.436006  19.9547  20.0995  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019moc  58688.462893  20.0660  20.2714  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019moc  58688.481631  19.9658  20.1713  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019moc  58690.487060  20.3024  20.5079  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019moc  58691.420868  20.3055  20.4503  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019moc  58691.455810  20.5611  20.7665  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019moc  58691.490613  20.0743  20.2798  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019moc  58693.588993  19.3028  19.4400  -1.0000         ATLAS          --  orange   True      AB   False  2018PASP..130f4505T 
    2019moc  58694.402048  20.6420  20.7868  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019moc  58694.454606  20.9096  21.1151  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019moc  58695.415092  19.2782  19.4836  0.11900           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58695.494826  19.5842  19.7290  0.13200           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58697.436655  19.2257  19.3705  0.11650           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58697.479282  19.1139  19.3194  0.10230           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58698.437013  18.9664  19.1112  0.13660           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58699.468993  18.3578  18.5400  0.10100         ATLAS          --    cyan  False      AB   False  2018PASP..130f4505T 
    2019moc  58700.402222  18.5062  18.6510  0.06990           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58700.478541  18.4380  18.6434  0.07740           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58700.495185  18.4421  18.6476  0.08050           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58701.457696  18.3107  18.5162  0.06900           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58703.422754  18.2122  18.3570  0.06500           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58703.462407  18.2020  18.4075  0.07170           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58704.165995  18.1818  18.3400  0.20000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019moc  58704.167000  18.1818  18.3400  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019moc  58704.241000  18.1818  18.3400  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019moc  58706.399386  18.0017  18.1465  0.08540           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58706.440532  18.1808  18.3863  0.05910           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58709.466307  18.3332  18.5386  0.10430           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58712.376724  17.9275  18.0723  0.05840           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58712.477777  18.3592  18.5646  0.09170           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58716.380219  17.9664  18.1112  0.07650           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58719.485787  18.9641  19.1695  0.14730           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58722.400046  19.2649  19.4704  0.17740           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58725.376712  19.4756  19.6811  0.12850           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58730.397719  18.7130  18.8578  0.08810           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58733.453090  19.9467  20.1522  0.20970           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58736.419340  19.0226  19.1674  0.10810           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58736.473761  20.0691  20.2745  0.17760           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58738.177800  18.7978  19.0032  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58739.148553  18.6158  18.7605  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019moc  58739.176713  18.6507  18.8561  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58740.148715  18.3573  18.5020  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019moc  58740.180891  18.3646  18.5701  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58741.148750  18.5337  18.6784  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019moc  58741.177766  18.4627  18.6681  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58743.178344  18.9763  19.1818  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58744.148773  19.3033  19.4481  0.16470           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58744.177349  19.6969  19.9023  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58745.148807  19.2015  19.3463  0.12880           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58745.177453  20.1454  20.3508  0.21700           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019moc  58746.148576  19.4144  19.5592  0.17290           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58747.148425  19.4160  19.5608  0.15280           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58748.147430  18.8026  18.9473  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019moc  58748.176458  19.7350  19.9405  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58749.148634  19.5619  19.7067  0.19640           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58750.148611  19.3291  19.4739  0.14660           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58750.178287  19.7105  19.9160  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58751.175925  19.9788  20.1842  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58754.147083  19.5910  19.7358  0.14950           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58760.148495  19.6932  19.8380  0.18310           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58760.177210  20.3236  20.5291  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58761.147476  19.8142  19.9590  0.19020           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58761.176215  20.0840  20.2894  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58762.147187  19.6639  19.8087  0.15680           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58762.175972  20.0916  20.2971  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58763.177303  19.7461  19.9515  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58764.380497  20.4281  20.6336  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58764.414062  19.7417  19.8864  0.18900           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58767.205706  18.7642  18.9090  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019moc  58771.193541  18.8564  19.0618  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019moc  58771.270555  19.1620  19.3068  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019moc  58774.201076  19.8123  19.9571  0.20350           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019moc  58777.201192  19.9874  20.1322  0.19970           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019obk  58636.421875  20.2665  20.3980  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
    2019obk  58644.441406  20.6101  20.7926  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019obk  58650.421875  19.6999  19.8314  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
    2019obk  58653.441406  19.7034  19.8348  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
    2019obk  58663.460937  19.8824  20.0650  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
    2019obk  58666.421875  20.3555  20.4870  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
    2019obk  58670.441406  20.4233  20.6058  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019obk  58670.460937  20.4495  20.5810  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
    2019obk  58673.445312  20.8084  20.9398  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
    2019obk  58676.460937  20.7092  20.8407  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
    2019obk  58682.406250  19.8722  20.0037  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
    2019obk  58682.476562  19.7593  19.9418  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
    2019obk  58690.398437  20.4677  20.5992  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
    2019obk  58690.453125  20.3708  20.5533  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019obk  58693.394531  20.5151  20.6466  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
    2019obk  58693.417968  21.6553  21.8379  0.41190           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58697.087239  21.4686  21.6512  0.15500           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58705.445312  20.3066  20.4381  0.13670           ZTF          --       r  False      AB   False             ThisWork 
    2019obk  58708.417968  19.9492  20.1318  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
    2019obk  58708.503906  20.0746  20.2061  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
    2019obk  58714.375000  19.9172  20.0487  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
    2019obk  58714.476562  19.4385  19.6211  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
    2019obk  58720.598993  19.3999  19.5200  -1.0000         ATLAS          --  orange   True      AB    True  2018PASP..130f4505T 
    2019obk  58724.470000  19.4729  19.5930  0.13000         ATLAS          --  orange  False      AB   False  2018PASP..130f4505T 
    2019obk  58728.300781  19.3971  19.5797  0.05440           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58733.316406  19.6016  19.7841  0.19510           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58737.320312  18.9290  19.0605  0.19730           ZTF          --       r  False      AB   False             ThisWork 
    2019obk  58737.437500  19.3902  19.5727  0.23750           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58744.359375  19.3668  19.4983  0.14380           ZTF          --       r  False      AB   False             ThisWork 
    2019obk  58747.296875  19.5928  19.7753  0.15730           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58750.277343  19.5491  19.6806  0.06950           ZTF          --       r  False      AB   False             ThisWork 
    2019obk  58757.273437  19.8585  19.9900  0.16460           ZTF          --       r  False      AB   False             ThisWork 
    2019obk  58771.269531  20.3015  20.4330  0.25750           ZTF          --       r  False      AB   False             ThisWork 
    2019obk  58774.195312  20.2148  20.3463  0.17670           ZTF          --       r  False      AB   False             ThisWork 
    2019obk  58774.222656  20.7353  20.8668  0.25230           ZTF          --       r  False      AB   False             ThisWork 
    2019obk  58777.183593  21.5211  21.7037  0.26360           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58777.207031  20.2606  20.3921  0.11800           ZTF          --       r  False      AB   False             ThisWork 
    2019obk  58781.246093  20.1602  20.2917  0.25210           ZTF          --       r  False      AB   False             ThisWork 
    2019obk  58788.179687  21.1029  21.2854  0.19380           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58791.167968  21.1534  21.3359  0.30760           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58796.148437  20.5592  20.7417  0.45460           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58811.085937  21.3460  21.5286  0.24200           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58814.089843  21.0640  21.2465  0.45430           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  58833.109375  21.1364  21.3190  0.41630           ZTF          --       g  False      AB   False             ThisWork 
    2019obk  59024.378906  20.0449  20.2274  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019obk  59024.476562  20.2549  20.3863  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
    2019obk  59027.375000  20.1373  20.3199  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019pvs  58693.355468  21.3026  21.4100  0.37460           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58699.425781  21.6118  21.7609  0.37700           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58706.390625  20.8375  20.9449  0.41190           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58716.367187  20.2531  20.3605  0.27830           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58716.405995  20.3683  20.4500  0.23000           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    2019pvs  58719.238281  20.1589  20.3079  0.25140           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58719.371093  19.7533  19.8607  0.23940           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58719.378993  20.2595  20.3700  0.04000           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2019pvs  58725.316406  19.7781  19.9272  0.09140           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58725.316406  19.7469  19.8960  0.09900           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58732.300781  19.7454  19.8945  0.19670           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58743.250000  19.7733  19.8807  0.37870           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58747.300781  19.9771  20.1262  0.08150           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58750.253906  19.6574  19.7648  0.19130           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58750.253906  20.2309  20.3383  0.48280           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58760.253906  19.7023  19.8097  0.06720           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58761.207031  19.5995  19.7069  0.10820           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58766.187500  19.7274  19.8347  0.23390           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58769.125000  19.7472  19.8546  0.25490           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58776.183593  20.6243  20.7734  0.44930           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58776.183593  20.3301  20.4792  0.13580           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58776.191406  19.8806  19.9880  0.29220           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58776.191406  20.7171  20.8245  0.51100           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58779.183593  21.1611  21.3102  0.14050           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58782.183593  20.1044  20.2117  0.18060           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58782.210937  20.4107  20.5597  0.14940           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58785.179687  20.8473  20.9964  0.41510           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58789.183593  20.2043  20.3534  0.29830           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58789.210937  20.7700  20.8774  0.36780           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58797.128906  20.9577  21.1067  0.22610           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  58802.117187  20.9209  21.0283  0.05760          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2019pvs  58802.121093  20.3956  20.4781  0.21770          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2019pvs  58810.093750  20.3550  20.5041  0.22770          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2019pvs  58810.101562  20.7189  20.8014  0.45310          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2019pvs  58812.089843  21.1077  21.2150  0.42520           ZTF          --       r  False      AB   False             ThisWork 
    2019pvs  58814.074218  19.8290  19.9364  -1.0000          FLWO   KeplerCam       r   True      AB   False             ThisWork 
    2019pvs  59014.386718  20.1954  20.3445  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
    2019pvs  59018.355468  21.5863  21.7354  0.23600           ZTF          --       g  False      AB   False             ThisWork 
    2019pvs  59018.460937  20.6738  20.7811  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
    2019stc  58745.496093  21.1661  21.3564  0.23150           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58745.519531  20.7725  21.0425  0.32960           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58746.527343  20.3430  20.6130  0.16630           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58750.453125  20.4646  20.7345  0.25980           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58750.503906  20.1203  20.3106  0.07520           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58756.464843  20.1000  20.3699  0.16750           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58756.519531  19.7866  19.9769  0.06830           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58758.484375  19.5804  19.8503  0.17760           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58759.476562  19.7661  20.0360  0.18920           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58763.464843  19.2220  19.4919  0.16280           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58763.507812  19.1502  19.3404  0.14510           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58766.476562  19.1630  19.4329  0.06330           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58766.503906  19.0391  19.2294  0.13910           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58767.425781  19.0781  19.3480  0.11690           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58769.464843  18.9380  19.1283  0.05440           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58772.539062  18.6884  18.8786  0.05600           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58778.484375  18.6397  18.8299  0.04630           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58778.519531  18.8615  19.1314  0.05780           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58781.496093  18.7535  18.9437  0.06090           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58784.472656  18.7458  19.0158  0.08090           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58784.519531  18.5841  18.7743  0.08470           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58787.441406  18.7344  19.0044  0.08790           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58787.523437  18.6418  18.8321  0.06440           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58793.507812  18.5043  18.6945  0.05120           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58796.285156  19.0757  19.3456  0.12470           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58796.539062  18.5549  18.7452  0.12980           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58799.363281  18.5584  18.7487  0.03510           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58805.500000  18.8183  19.0882  0.04770           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58806.476562  18.9503  19.2202  0.06620           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58806.496093  18.5859  18.7761  0.11850           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58812.308593  18.7742  18.9645  0.05910           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58818.503906  19.8253  20.0991  0.05400          FLWO   KeplerCam       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58818.507812  18.9784  19.1756  0.20510          FLWO   KeplerCam       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58818.511718  18.9764  19.1280  0.04890          FLWO   KeplerCam       i  False      AB   False  2021ApJ...913..143G 
    2019stc  58820.234375  19.8988  20.1688  0.08920           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58823.507812  20.0796  20.3535  0.06160          FLWO   KeplerCam       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58823.511718  19.2739  19.4711  0.05970          FLWO   KeplerCam       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58823.515625  19.1828  19.3344  0.05740          FLWO   KeplerCam       i  False      AB   False  2021ApJ...913..143G 
    2019stc  58827.285156  19.0669  19.2572  0.07080           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58827.507812  19.3537  19.5510  0.05980          FLWO   KeplerCam       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58827.511718  19.1623  19.3138  0.08540          FLWO   KeplerCam       i  False      AB   False  2021ApJ...913..143G 
    2019stc  58828.445312  20.1532  20.4231  0.20050           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58833.378906  19.2565  19.4468  0.07090           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58833.410156  20.0573  20.3311  0.14320          FLWO   KeplerCam       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58833.414062  19.3758  19.5731  0.09730          FLWO   KeplerCam       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58833.417968  19.3536  19.5051  0.08950          FLWO   KeplerCam       i  False      AB   False  2021ApJ...913..143G 
    2019stc  58834.390625  20.3248  20.5986  0.15410          FLWO   KeplerCam       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58834.394531  19.5171  19.7144  0.08570          FLWO   KeplerCam       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58834.398437  19.4226  19.5741  0.08130          FLWO   KeplerCam       i  False      AB   False  2021ApJ...913..143G 
    2019stc  58835.496093  19.5818  19.7791  0.20590          FLWO   KeplerCam       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58836.410156  20.3240  20.5939  0.12270           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58846.250000  21.0933  21.3633  0.14580           ZTF          --       g  False      AB   False  2021ApJ...913..143G 
    2019stc  58848.242187  19.8267  20.0239  0.07550      Magellan        LDSS       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58850.449218  19.8151  20.0053  0.18610           ZTF          --       r  False      AB   False  2021ApJ...913..143G 
    2019stc  58853.441406  21.4054  21.6753  0.25760           ZTF          --       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58856.316406  20.1123  20.3025  0.09040           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58860.253906  19.9397  20.1299  0.11950           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58861.343750  20.5001  20.7740  0.17010          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58861.347656  19.7794  19.9766  0.07280          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58861.351562  19.5320  19.6835  0.09870          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58862.351562  19.6046  19.7949  0.09570           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58867.210937  20.5130  20.7829  0.23830           ZTF          --       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58867.250000  19.7963  19.9865  0.14850           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58871.214843  20.6785  20.9484  0.18260           ZTF          --       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58871.246093  19.6009  19.7911  0.07730           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.195312  20.2585  20.5323  0.08670          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.199218  19.5006  19.6979  0.06330          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.203125  19.3130  19.4645  0.07640          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.210937  20.3212  20.5950  0.06880           MMT    Binospec       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.210937  20.3277  20.6016  0.06410           MMT    Binospec       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.214843  20.3065  20.5804  0.06640           MMT    Binospec       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.222656  19.5064  19.7036  0.03540           MMT    Binospec       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.222656  19.5218  19.7190  0.03080           MMT    Binospec       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.226562  19.5204  19.7177  0.03170           MMT    Binospec       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.234375  19.3293  19.4808  0.04490           MMT    Binospec       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.234375  19.3314  19.4829  0.04690           MMT    Binospec       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.238281  19.2939  19.4454  0.03920           MMT    Binospec       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.242187  19.2429  19.3513  0.04480           MMT    Binospec       z  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.246093  19.2149  19.3233  0.04180           MMT    Binospec       z  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.246093  19.2718  19.3802  0.05360           MMT    Binospec       z  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.289062  19.6230  19.8132  0.09930           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.359375  20.4068  20.6806  0.06480          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.363281  19.5344  19.7316  0.05880          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58872.367187  19.2444  19.3959  0.06380          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58873.195312  19.5206  19.7108  0.07440           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58875.222656  19.5031  19.6933  0.08940           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58876.179687  20.4178  20.6877  0.20760           ZTF          --       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58877.187500  20.2999  20.5738  0.05840      Magellan        LDSS       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58877.191406  19.4630  19.6602  0.06330      Magellan        LDSS       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58877.199218  19.2415  19.3931  0.05940      Magellan        LDSS       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58877.203125  19.1094  19.2178  0.08070      Magellan        LDSS       z  False      AB    True  2021ApJ...913..143G 
    2019stc  58877.253906  19.5813  19.7716  0.07700           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58878.183593  19.2971  19.4874  0.10270           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58878.207031  20.4669  20.7369  0.30240           ZTF          --       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58878.250000  20.3528  20.6266  0.06630          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58878.253906  19.4693  19.6666  0.09190          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58878.257812  19.3198  19.4713  0.04630          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58879.199218  20.3240  20.5939  0.21050           ZTF          --       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58880.093750  20.1520  20.4258  0.21640          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58880.097656  19.4285  19.6257  0.09610          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58880.101562  19.4388  19.5904  0.09690          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58880.226562  19.5375  19.7278  0.14930           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58881.230468  20.3717  20.6456  0.10740          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58881.234375  19.5834  19.7806  0.04790          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58881.238281  19.3521  19.5037  0.06770          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58882.144531  19.6685  19.8587  0.09990           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58888.328125  19.7190  19.9162  0.16210          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58888.332031  19.6285  19.7800  0.21490          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58890.164062  19.8017  19.9920  0.10200           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58890.203125  19.8448  20.0351  0.27270           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58890.230468  20.3053  20.5753  0.41530           ZTF          --       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58892.320312  20.0835  20.2807  0.07830          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58892.324218  19.8755  20.0271  0.05860          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58893.253906  19.8992  20.0894  0.10340           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58896.148437  20.2492  20.4395  0.09010           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58896.281250  19.9701  20.1674  0.07610          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58896.285156  19.7469  19.8985  0.09070          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58897.171875  20.0670  20.2643  0.08640          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58897.175781  19.8993  20.0508  0.06940          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58898.101562  20.9097  21.1835  0.06400      Magellan        LDSS       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58898.105468  20.1001  20.2973  0.02410      Magellan        LDSS       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58898.109375  19.8104  19.9619  0.03790      Magellan        LDSS       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58898.113281  19.6691  19.7775  0.04830      Magellan        LDSS       z  False      AB    True  2021ApJ...913..143G 
    2019stc  58898.281250  21.0096  21.2834  0.12760          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58898.285156  19.9937  20.1910  0.06070          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58898.289062  19.9479  20.0994  0.06800          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58899.171875  21.0056  21.2794  0.07830          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58899.175781  20.0915  20.2887  0.06300          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58899.179687  19.8713  20.0228  0.06810          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58899.234375  20.4110  20.6012  0.14330           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58903.121093  20.9840  21.2539  0.51560           ZTF          --       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58903.171875  20.5559  20.7462  0.12540           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58904.304687  21.0494  21.3233  0.08590          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58904.308593  20.4152  20.6124  0.05920          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58904.312500  20.2750  20.4265  0.05020          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58905.187500  20.2739  20.4641  0.18250           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58906.109375  21.4045  21.6783  0.18040          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58906.113281  20.5006  20.6979  0.08330          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58906.117187  20.1596  20.3111  0.13750          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58906.207031  20.0721  20.2623  0.13540           ZTF          --       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58907.234375  21.2196  21.4935  0.22410          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58907.238281  20.5030  20.7002  0.13750          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58907.242187  20.1744  20.3260  0.10410          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58908.093750  21.0215  21.2953  0.28540          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58908.097656  20.2594  20.4567  0.12920          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58908.101562  20.1160  20.2675  0.27950          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  58915.144531  20.6298  20.8270  0.09820          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58924.140625  21.6794  21.9532  0.09130          FLWO   KeplerCam       g  False      AB    True  2021ApJ...913..143G 
    2019stc  58924.144531  20.7480  20.9453  0.09130          FLWO   KeplerCam       r  False      AB    True  2021ApJ...913..143G 
    2019stc  58924.148437  20.7825  20.9341  0.15750          FLWO   KeplerCam       i  False      AB    True  2021ApJ...913..143G 
    2019stc  59169.411516  25.4961  25.7700  -1.0000           MMT    Binospec       g   True      AB   False  2021ApJ...913..143G 
    2019stc  59174.460416  24.2427  24.4400  -1.0000           MMT    Binospec       r   True      AB   False  2021ApJ...913..143G 
    2019stc  59174.494968  24.0084  24.1600  -1.0000           MMT    Binospec       i   True      AB   False  2021ApJ...913..143G 
    2019unb  58642.467997  21.1984  21.5000  -1.0000          Gaia          --       G   True      AB    True  2016pas..conf...65W 
    2019unb  58776.519791  18.7508  19.0270  0.17700           ZTF          --       r  False      AB   False  2019PASP..131a8002B 
    2019unb  58776.519803  18.7504  19.0265  0.17730           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58776.836990  18.9084  19.2100  0.20000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019unb  58776.838000  18.8984  19.2000  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019unb  58780.642997  18.4885  18.7500  -1.0000         ATLAS          --  orange   True      AB    True  2018PASP..130f4505T 
    2019unb  58784.630000  18.1355  18.3970  0.07900         ATLAS          --  orange  False      AB   False  2018PASP..130f4505T 
    2019unb  58785.519791  18.1260  18.4021  0.08580           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58789.504143  17.9142  18.3060  0.08660           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58789.525462  17.9794  18.2555  0.06630           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58792.504780  17.8303  18.1064  0.06880           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58792.541006  17.7818  18.1736  0.07110           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58799.483425  17.5106  17.7868  0.08430           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58800.123000  17.4984  17.8000  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019unb  58800.197000  17.4884  17.7900  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019unb  58804.502499  17.2580  17.6498  0.09120           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58804.543645  17.3473  17.6234  0.05200           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58812.548483  17.3537  17.6298  0.05480           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58819.502395  16.8970  17.1732  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019unb  58819.545856  17.4352  17.8270  0.17150           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58820.580000  17.3855  17.6800  0.01000           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2019unb  58823.542384  17.3574  17.6335  0.09260           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58827.422000  17.3684  17.6700  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019unb  58827.438298  17.3390  17.6151  0.06410           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58827.496000  17.3484  17.6500  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019unb  58830.549328  17.2411  17.6329  0.06230           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58835.506863  17.1543  17.5461  0.07200           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58838.474664  17.0642  17.4560  0.10840           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58838.503842  17.1223  17.3984  0.06390           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58849.427939  17.0456  17.3218  0.05810           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58849.480138  17.1161  17.5079  0.07430           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58852.436458  17.1707  17.4468  0.04190           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58855.460370  17.4373  17.8291  0.05870           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58859.320023  17.5078  17.7839  0.07510           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58860.354432  17.5585  17.8347  0.09370           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58860.356319  17.5381  17.8142  0.07730           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58864.335231  17.8183  18.0944  0.07640           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58864.400960  18.2265  18.6183  0.07900           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58867.397187  18.3970  18.7888  0.09070           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58873.331053  18.1757  18.4518  0.05970           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58873.356863  18.5275  18.9193  0.10490           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58876.294687  18.1968  18.4729  0.06440           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58876.357870  18.5392  18.9310  0.08580           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58876.357870  18.5442  18.9360  0.08580           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58879.360648  18.1371  18.4132  0.12020           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58884.230914  18.1992  18.4753  0.13900           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58884.294467  18.6356  19.0274  0.14360           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58887.252106  18.5275  18.9193  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019unb  58891.241863  18.7551  19.1469  0.16440           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58891.315659  18.2577  18.5338  0.09680           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58894.271851  18.3728  18.6489  0.08290           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58894.316087  18.9001  19.2918  0.12130           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58898.274351  19.2335  19.6252  0.13900           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58898.316180  18.7190  18.9951  0.11100           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58901.372222  18.9486  19.2247  0.11180           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58904.230624  19.0280  19.3041  0.10380           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58904.292546  19.6853  20.0771  0.21150           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58909.272280  19.8584  20.2502  0.24960           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58909.293703  19.2334  19.5095  0.21790           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58912.229120  19.1571  19.4332  0.19160           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019unb  58940.169282  19.6832  20.0750  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019unb  58955.183657  19.8600  20.2518  0.23800           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58955.189583  20.1740  20.4501  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019unb  58963.167407  19.9975  20.3892  0.20580           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019unb  58964.803000  19.7484  20.0500  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019unb  58964.877000  19.7584  20.0600  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
     2019uq  58469.519531  20.0222  20.1595  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
     2019uq  58472.480468  19.4787  19.6160  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
     2019uq  58476.511718  19.9136  20.0124  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
     2019uq  58482.523437  19.0195  19.1568  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
     2019uq  58487.484375  20.1200  20.2573  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
     2019uq  58487.527343  20.4984  20.5973  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
     2019uq  58491.542968  20.2498  20.3487  0.18380           ZTF          --       r  False      AB   False             ThisWork 
     2019uq  58494.542968  19.8187  19.9176  0.10040           ZTF          --       r  False      AB   False             ThisWork 
     2019uq  58498.585995  19.5596  19.6500  -1.0000         ATLAS          --  orange   True      AB   False  2018PASP..130f4505T 
     2019uq  58500.573993  19.0316  19.1220  0.38200         ATLAS          --  orange  False      AB   False  2018PASP..130f4505T 
     2019uq  58502.460937  19.2892  19.4265  0.13620           ZTF          --       g  False      AB   False             ThisWork 
     2019uq  58502.523437  19.6416  19.7405  0.14800           ZTF          --       r  False      AB   False             ThisWork 
     2019uq  58505.460937  19.0812  19.2185  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
     2019uq  58505.503906  19.2625  19.3614  0.26060           ZTF          --       r  False      AB   False             ThisWork 
     2019uq  58511.402343  19.3762  19.4751  0.15200           ZTF          --       r  False      AB   False             ThisWork 
     2019uq  58511.441406  19.3486  19.4859  0.06470           ZTF          --       g  False      AB   False             ThisWork 
     2019uq  58524.417968  20.3396  20.4769  0.11470           ZTF          --       g  False      AB   False             ThisWork 
     2019uq  58524.464843  19.6782  19.7771  0.08400           ZTF          --       r  False      AB   False             ThisWork 
     2019uq  58539.378906  19.4516  19.5889  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
     2019uq  58543.355468  20.4347  20.5336  0.13450           ZTF          --       r  False      AB   False             ThisWork 
     2019uq  58547.335937  19.8813  20.0186  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
     2019uq  58567.355468  19.5003  19.5992  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
     2019uq  58573.273437  19.7921  19.8910  -1.0000           ZTF          --       r   True      AB   False             ThisWork 
     2019uq  58573.296875  19.1399  19.2772  -1.0000           ZTF          --       g   True      AB   False             ThisWork 
     2019uq  58581.296875  20.0793  20.2166  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
     2019uq  58584.253906  19.7727  19.9100  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
     2019uq  58584.296875  20.1146  20.2135  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
     2019uq  58587.253906  19.7184  19.8173  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
     2019uq  58596.210937  19.3852  19.5225  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
     2019uq  58607.300781  20.0240  20.1613  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
     2019uq  58619.316406  18.1931  18.2920  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
     2019uq  58635.187500  20.9605  21.0978  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
     2019uq  58638.210937  19.8188  19.9177  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
     2019uq  58642.167968  19.5114  19.6487  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
     2019uq  58642.210937  20.1731  20.2720  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
     2019uq  58647.238281  19.2914  19.3903  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
     2019uq  58662.171875  19.7101  19.8090  -1.0000           ZTF          --       r   True      AB    True             ThisWork 
     2019uq  58662.195312  19.8070  19.9443  -1.0000           ZTF          --       g   True      AB    True             ThisWork 
    2019wpb  58799.495520  19.5790  19.6233  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019wpb  58803.429027  19.5953  19.6396  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019wpb  58804.477476  18.8781  18.9410  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019wpb  58806.466273  19.7178  19.7807  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019wpb  58806.542256  19.7526  19.7970  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019wpb  58806.550891  19.7404  19.7847  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019wpb  58814.507511  19.9288  19.9918  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019wpb  58814.568993  19.2379  19.2800  -1.0000         ATLAS          --  orange   True      AB   False  2018PASP..130f4505T 
    2019wpb  58816.541990  18.8771  18.9330  0.12300         ATLAS          --    cyan  False      AB   False  2018PASP..130f4505T 
    2019wpb  58819.514699  16.3669  16.4113  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019wpb  58823.513888  18.0802  18.1431  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019wpb  58827.612997  18.5950  18.6300  0.03000           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    2019wpb  58828.428645  18.2467  18.2910  0.08860           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58831.436805  18.1833  18.2277  0.09750           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58831.451782  18.4249  18.4692  0.13000           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58831.553182  18.2310  18.2940  0.09810           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019wpb  58833.436550  18.2997  18.3441  0.11300           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58834.510254  18.4325  18.4769  0.15980           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58837.447060  18.3032  18.3476  0.09550           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58837.456736  18.4119  18.4563  0.09740           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58837.499062  18.8707  18.9337  0.13050           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019wpb  58846.431192  18.7797  18.8241  0.10770           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58846.474097  18.7225  18.7669  0.13690           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58846.508043  19.5698  19.6328  0.13560           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019wpb  58849.443761  18.8868  18.9312  0.09230           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58849.518865  19.8149  19.8778  0.16680           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019wpb  58851.452581  18.9865  19.0308  0.15260           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58852.447986  19.0249  19.0693  0.11910           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58852.489270  20.0367  20.0997  0.18890           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019wpb  58854.534791  19.6805  19.7434  0.39280           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019wpb  58855.495023  20.1230  20.1860  0.23180           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019wpb  58855.528032  19.0099  19.0543  0.11070           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58859.280243  19.1497  19.1940  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019wpb  58860.303032  18.8143  18.8586  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019wpb  58860.388807  19.1595  19.2039  0.15600           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58862.370914  19.1733  19.2176  0.23170           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58864.322604  19.2760  19.3204  0.13960           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019wpb  58864.422858  20.2942  20.3572  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019wpb  58867.365960  20.2633  20.3076  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2019wpb  58867.405868  20.5123  20.5753  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2019wpb  58871.317997  19.7336  19.7780  0.17590           ZTF         ZTF       r  False      AB   False                  ZTF 
 DES14C1rhg  56980.320000  24.6347  24.6600  0.29000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
 DES14C1rhg  56980.330000  24.0561  24.0700  0.29000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
 DES14C1rhg  56988.030000  23.8212  23.8400  0.22000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
 DES14C1rhg  56988.030000  24.0647  24.0900  0.20000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
 DES14C1rhg  56991.150000  23.6147  23.6400  0.36000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  56991.160000  23.3612  23.3800  0.33000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  56992.140000  23.4647  23.4900  0.18000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  56992.140000  23.7361  23.7500  0.23000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  56992.140000  23.8244  23.8600  0.33000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  56992.140000  24.0812  24.1000  0.29000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57001.300000  22.8047  22.8300  0.26000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57001.310000  22.4761  22.4900  0.20000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57008.110000  22.3644  22.4000  0.03000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57008.110000  22.4647  22.4900  0.04000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57008.120000  22.6412  22.6600  0.06000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57008.120000  22.7561  22.7700  0.08000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57012.080000  22.3047  22.3300  0.04000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57012.080000  22.3344  22.3700  0.03000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57012.090000  22.5512  22.5700  0.06000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57012.090000  22.5661  22.5800  0.07000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57018.070000  22.4247  22.4500  0.08000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57018.070000  22.6944  22.7300  0.09000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57018.080000  22.5812  22.6000  0.11000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57018.080000  22.4061  22.4200  0.11000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57019.070000  22.3547  22.3800  0.06000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57019.070000  22.4744  22.5100  0.07000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57019.070000  22.5212  22.5400  0.07000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57019.080000  22.7061  22.7200  0.11000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57026.170000  22.5512  22.5700  0.11000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57026.170000  22.5947  22.6200  0.13000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57026.170000  22.6461  22.6600  0.11000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57026.170000  23.0144  23.0500  0.26000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57033.160000  22.7847  22.8100  0.07000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57033.160000  23.4244  23.4600  0.15000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57033.170000  22.8961  22.9100  0.14000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57040.170000  23.7744  23.8100  0.10000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57040.180000  22.6561  22.6700  0.08000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57040.180000  22.8847  22.9100  0.06000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57040.180000  22.9312  22.9500  0.09000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57047.090000  22.9361  22.9500  0.12000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57047.090000  23.3012  23.3200  0.13000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57047.090000  23.5247  23.5500  0.11000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57047.090000  24.7144  24.7500  0.29000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57054.040000  23.4161  23.4300  0.18000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES14C1rhg  57054.040000  23.7612  23.7800  0.25000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57228.430000  25.2115  25.2400  0.34000         DECam          --       g  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57249.410000  25.1097  25.1300  0.22000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57253.300000  24.9488  24.9600  0.35000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57255.370000  25.0997  25.1200  0.35000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57257.290000  25.1049  25.1200  0.30000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57265.320000  24.8388  24.8500  0.25000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57265.350000  24.7797  24.8000  0.36000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57266.260000  24.5549  24.5700  0.27000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57276.330000  24.9697  24.9900  0.21000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57277.340000  24.5488  24.5600  0.13000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57277.380000  24.3749  24.3900  0.12000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57283.280000  24.7797  24.8000  0.15000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57284.360000  24.4949  24.5100  0.14000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57287.210000  23.9488  23.9600  0.17000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57287.360000  24.9797  25.0000  0.28000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57288.300000  24.8797  24.9000  0.26000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57288.330000  24.3449  24.3600  0.18000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57292.200000  24.0388  24.0500  0.27000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57292.240000  24.3649  24.3800  0.30000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57297.370000  24.4049  24.4200  0.24000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57299.180000  23.7688  23.7800  0.29000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57302.260000  25.3997  25.4200  0.26000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57302.280000  24.2349  24.2500  0.12000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57304.330000  24.1388  24.1500  0.32000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
 DES15C3hav  57311.210000  23.8415  23.8700  0.06000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57311.220000  23.3197  23.3400  0.03000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57311.240000  23.3649  23.3800  0.03000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57311.330000  23.3188  23.3300  0.06000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57317.160000  22.5315  22.5600  0.04000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57317.190000  22.6797  22.7000  0.03000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57318.120000  22.7149  22.7300  0.05000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57318.150000  22.9088  22.9200  0.06000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57325.190000  22.3497  22.3700  0.03000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57327.090000  22.2715  22.3000  0.02000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57327.100000  22.3649  22.3800  0.02000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57327.160000  22.5088  22.5200  0.03000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57329.200000  22.1797  22.2000  0.02000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57331.190000  22.0815  22.1100  0.01000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57331.230000  22.2249  22.2400  0.02000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57331.260000  22.2888  22.3000  0.02000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57339.140000  21.8397  21.8600  0.01000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57339.200000  21.8215  21.8500  0.01000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57339.220000  21.9449  21.9600  0.02000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57339.260000  22.0588  22.0700  0.03000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57345.260000  22.0315  22.0600  0.02000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57345.270000  21.8797  21.9000  0.01000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57345.300000  21.9449  21.9600  0.02000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57346.070000  22.0088  22.0200  0.02000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57349.250000  22.0249  22.0400  0.03000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57355.270000  22.1088  22.1200  0.02000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57356.080000  22.2297  22.2500  0.01000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57356.140000  22.9515  22.9800  0.04000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57356.150000  22.1249  22.1400  0.01000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57359.240000  22.2888  22.3000  0.15000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57365.150000  22.4588  22.4700  0.02000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57365.200000  23.7915  23.8200  0.05000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57365.210000  22.8197  22.8400  0.02000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57365.230000  22.5649  22.5800  0.01000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57372.130000  24.1415  24.1700  0.09000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57372.140000  23.1697  23.1900  0.03000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57372.160000  22.9049  22.9200  0.03000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57372.200000  22.7288  22.7400  0.04000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57378.050000  23.5197  23.5400  0.08000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57378.160000  22.9588  22.9700  0.05000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57385.160000  25.0015  25.0300  0.35000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57385.180000  23.7797  23.8000  0.07000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57387.120000  23.6749  23.6900  0.04000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57387.150000  23.4388  23.4500  0.06000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57389.140000  24.8315  24.8600  0.22000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57389.170000  23.9497  23.9700  0.07000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57394.120000  23.5788  23.5900  0.10000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57395.160000  24.2997  24.3200  0.16000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57397.100000  24.0349  24.0500  0.09000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57401.100000  23.6788  23.6900  0.05000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57402.110000  24.5097  24.5300  0.09000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57404.050000  24.3449  24.3600  0.11000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57406.140000  23.8088  23.8200  0.11000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57408.100000  24.6097  24.6300  0.27000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57425.100000  24.5949  24.6100  0.20000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57426.090000  24.3588  24.3700  0.21000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
 DES15C3hav  57426.120000  24.4697  24.4900  0.16000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57615.380000  23.4198  23.4400  0.30000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57615.400000  24.1629  24.1900  0.13000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57616.310000  23.7751  23.7900  0.10000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57623.290000  23.7798  23.8000  0.10000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57623.310000  23.8629  23.8900  0.13000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57623.340000  23.6451  23.6600  0.07000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57627.410000  24.1229  24.1500  0.18000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57629.270000  23.5398  23.5600  0.05000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57629.390000  25.0318  25.0700  0.17000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57630.270000  23.3651  23.3800  0.05000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57633.300000  23.8229  23.8500  0.06000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57633.360000  25.1518  25.1900  0.27000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57633.380000  23.4998  23.5200  0.08000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57634.270000  23.4698  23.4900  0.06000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57634.300000  23.2651  23.2800  0.06000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57637.300000  24.9318  24.9700  0.22000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57637.310000  23.6429  23.6700  0.07000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57638.240000  23.3198  23.3400  0.05000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57638.320000  23.1651  23.1800  0.05000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57643.300000  23.5229  23.5500  0.07000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57643.330000  23.1898  23.2100  0.07000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57644.240000  23.1798  23.2000  0.13000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57644.270000  22.9151  22.9300  0.10000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57645.380000  24.4318  24.4700  0.13000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57645.390000  23.4729  23.5000  0.04000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57653.320000  24.9518  24.9900  0.34000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57653.330000  23.1729  23.2000  0.04000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57653.380000  22.9398  22.9600  0.03000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57654.200000  22.9151  22.9300  0.04000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57660.220000  24.3718  24.4100  0.11000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57660.230000  23.0729  23.1000  0.02000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57660.250000  22.8598  22.8800  0.02000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57660.330000  22.7951  22.8100  0.03000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57666.200000  24.4418  24.4800  0.11000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57666.330000  23.1329  23.1600  0.07000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57666.350000  22.7498  22.7700  0.03000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57668.140000  22.6851  22.7000  0.05000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57673.270000  22.6651  22.6800  0.04000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57680.330000  23.0029  23.0300  0.14000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57681.120000  23.6418  23.6800  0.24000         DECam          --       g  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57681.140000  22.5398  22.5600  0.15000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57681.330000  22.6551  22.6700  0.04000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57682.110000  22.8229  22.8500  0.05000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57683.180000  22.6898  22.7100  0.03000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57686.290000  24.6718  24.7100  0.20000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57686.330000  22.7151  22.7300  0.05000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57686.360000  22.9929  23.0200  0.04000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57687.190000  24.7918  24.8300  0.21000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57687.210000  22.7298  22.7500  0.05000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57694.130000  23.1129  23.1400  0.03000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57694.160000  22.6551  22.6700  0.04000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57694.260000  24.7618  24.8000  0.20000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57694.280000  22.7898  22.8100  0.06000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57701.130000  24.8818  24.9200  0.29000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57701.140000  23.3229  23.3500  0.04000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57701.160000  22.8698  22.8900  0.03000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57701.200000  22.6851  22.7000  0.03000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57708.170000  22.9198  22.9400  0.05000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57708.210000  22.7251  22.7400  0.04000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57709.090000  23.3429  23.3700  0.07000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57714.110000  22.8898  22.9100  0.04000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57714.140000  22.7451  22.7600  0.04000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57714.280000  23.4129  23.4400  0.07000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57716.230000  25.3618  25.4000  0.36000         DECam          --       g  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57718.250000  23.4629  23.4900  0.04000         DECam          --       r  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57718.270000  22.9898  23.0100  0.03000         DECam          --       i  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57719.080000  22.6951  22.7100  0.03000         DECam          --       z  False      AB   False  2019MNRAS.487.2215A 
  DES16C3cv  57720.210000  25.0318  25.0700  0.29000         DECam          --       g  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57722.290000  23.4729  23.5000  0.04000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57723.100000  22.9898  23.0100  0.06000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57723.170000  22.7151  22.7300  0.03000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57725.050000  25.5518  25.5900  0.36000         DECam          --       g  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57729.040000  23.4829  23.5100  0.06000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57730.120000  22.9198  22.9400  0.04000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57730.160000  22.6851  22.7000  0.04000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57739.130000  23.4529  23.4800  0.06000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57739.200000  22.8898  22.9100  0.04000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57739.240000  22.5251  22.5400  0.03000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57746.070000  25.4418  25.4800  0.19000         DECam          --       g  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57746.080000  23.3629  23.3900  0.03000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57746.110000  22.8598  22.8800  0.02000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57746.140000  22.5851  22.6000  0.02000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57750.150000  25.0118  25.0500  0.21000         DECam          --       g  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57750.170000  23.2129  23.2400  0.04000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57750.180000  22.7798  22.8000  0.05000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57751.080000  22.7698  22.7900  0.03000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57751.120000  22.4951  22.5100  0.03000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57756.120000  25.2718  25.3100  0.30000         DECam          --       g  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57756.150000  23.2129  23.2400  0.03000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57756.170000  22.7598  22.7800  0.03000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57757.140000  22.4951  22.5100  0.03000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57763.100000  23.1129  23.1400  0.06000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57763.120000  22.6598  22.6800  0.03000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57770.080000  24.9018  24.9400  0.15000         DECam          --       g  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57770.110000  22.4051  22.4200  0.02000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57771.090000  23.0829  23.1100  0.02000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57771.110000  22.6098  22.6300  0.02000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57775.150000  24.7518  24.7900  0.23000         DECam          --       g  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57778.100000  22.4351  22.4500  0.03000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57778.140000  23.0929  23.1200  0.04000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57779.100000  22.6198  22.6400  0.03000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57779.120000  24.6518  24.6900  0.19000         DECam          --       g  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57782.090000  23.2029  23.2300  0.04000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57782.120000  22.4751  22.4900  0.03000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57784.050000  25.4818  25.5200  0.33000         DECam          --       g  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57784.070000  22.7398  22.7600  0.03000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57789.070000  23.2829  23.3100  0.16000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57789.100000  22.5451  22.5600  0.04000         DECam          --       z  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57791.080000  22.7798  22.8000  0.05000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57800.070000  23.4129  23.4400  0.07000         DECam          --       r  False      AB    True  2019MNRAS.487.2215A 
  DES16C3cv  57803.050000  22.9498  22.9700  0.03000         DECam          --       i  False      AB    True  2019MNRAS.487.2215A 
  iPTF13dnt  56563.245000  19.6350  19.8060  0.04300           PTF          --       r  False      AB   False  2019A&A...621A..71T 
  iPTF13dnt  56564.120000  19.6290  19.8000  0.05000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
  iPTF13dnt  56564.234000  19.5870  19.7580  0.03800           PTF          --       r  False      AB   False  2019A&A...621A..71T 
  iPTF13dnt  56565.149999  19.6890  19.8600  0.05000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
  iPTF13dnt  56568.296000  19.6790  19.8500  0.06000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
  iPTF13dnt  56570.237000  19.7110  19.8820  0.07100           PTF          --       r  False      AB   False  2019A&A...621A..71T 
  iPTF13dnt  56571.194000  19.6490  19.8200  0.05700           PTF          --       r  False      AB   False  2019A&A...621A..71T 
  iPTF13dnt  56572.234000  19.7590  19.9300  0.13500           PTF          --       r  False      AB   False  2019A&A...621A..71T 
  iPTF13dnt  56574.146000  19.9890  20.1600  0.08000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
  iPTF13dnt  56590.109999  20.4600  20.6310  0.12400           PTF          --       r  False      AB   False  2019A&A...621A..71T 
  iPTF13dnt  56593.200999  20.8700  21.0410  0.19000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
  iPTF16asu  57508.320000  20.6100      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57510.270000  20.8900      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57510.300000  20.8000      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57510.330000  20.9100      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57511.260000  20.7800      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57511.290000  20.7200      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57511.320000  20.5300      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57512.260000  21.0500      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57512.290000  20.8200      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57512.320000  21.0900      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57513.250000  20.9600      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57513.280000  20.9600      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57513.310000  20.7200      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57519.260000  20.4300      nan  0.13000           P48          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57519.290000  20.2900      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57519.320000  20.0100      nan  -1.0000           P48          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57520.250000  19.8000      nan  0.12000           P48          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57520.280000  19.6900      nan  0.08000           P48          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57521.260000  19.3400      nan  0.09000           P48          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57521.290000  19.2500      nan  0.09000           P48          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57521.320000  19.2800      nan  0.09000           P48          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57525.400000  19.3800      nan  0.09000           P60          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57525.400000  19.5700      nan  0.14000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57527.290000  21.8000      nan  0.19000         Swift        UVOT    UVW2  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57527.290000  21.2700      nan  0.14000         Swift        UVOT    UVM2  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57527.290000  20.5200      nan  0.14000         Swift        UVOT    UVW1  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57527.290000  19.4800      nan  -1.0000         Swift        UVOT       V   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57527.290000  19.4500      nan  0.20000         Swift        UVOT       B  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57527.290000  19.6000      nan  0.14000         Swift        UVOT       u  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57527.330000  19.6000      nan  0.09000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57527.330000  19.6600      nan  0.07000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57527.340000  19.5100      nan  0.07000           P60          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57534.330000  22.4800      nan  -1.0000         Swift        UVOT    UVM2   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57534.330000  18.9500      nan  -1.0000         Swift        UVOT       V   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57534.330000  19.6100      nan  -1.0000         Swift        UVOT       B   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57534.330000  20.3700      nan  -1.0000         Swift        UVOT       u   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57534.330000  21.4600      nan  -1.0000         Swift        UVOT    UVW1   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57534.330000  22.4600      nan  -1.0000         Swift        UVOT    UVW2   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57535.320000  20.1900      nan  0.07000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57535.330000  19.8700      nan  0.05000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57535.330000  20.4300      nan  0.09000           P60          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57538.330000  20.0900      nan  0.05000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57538.340000  20.8700      nan  0.05000           P60          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57540.270000  20.3400      nan  0.04000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57540.280000  20.2900      nan  0.06000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57540.300000  21.0100      nan  0.07000           P60          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57541.180000  20.3600      nan  0.07000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57541.180000  20.4000      nan  0.12000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57541.190000  22.6000      nan  -1.0000         Swift        UVOT    UVW2   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57541.190000  21.7800      nan  -1.0000         Swift        UVOT    UVW1   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57541.190000  22.5600      nan  -1.0000         Swift        UVOT    UVM2   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57541.190000  19.8600      nan  -1.0000         Swift        UVOT       B   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57541.190000  20.6800      nan  -1.0000         Swift        UVOT       u   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57541.190000  18.9600      nan  -1.0000         Swift        UVOT       V   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57544.190000  20.5500      nan  0.05000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57544.200000  20.4600      nan  0.05000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57544.210000  20.4300      nan  0.05000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57544.210000  21.4900      nan  0.08000           P60          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57544.250000  20.5500      nan  0.04000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57544.260000  20.3700      nan  0.03000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57544.260000  20.4300      nan  0.06000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57545.230000  20.6100      nan  0.09000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57545.230000  20.6500      nan  0.07000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57545.240000  20.4800      nan  0.11000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57545.250000  20.4600      nan  0.10000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57545.250000  21.4800      nan  0.11000           P60          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57545.260000  21.1400      nan  0.09000           P60          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57546.290000  20.6400      nan  0.05000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57546.290000  20.6800      nan  0.08000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57546.310000  21.6900      nan  0.13000           P60          --       g  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57551.320000  20.8900      nan  0.13000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57551.330000  20.8400      nan  -1.0000           P60          --       i   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57551.350000  22.0900      nan  -1.0000           P60          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57554.240000  21.0900      nan  0.15000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57554.250000  20.8200      nan  0.16000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57554.250000  21.0000      nan  0.12000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57554.260000  20.7300      nan  0.12000           P60          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57560.240000  20.8300      nan  -1.0000           P60          --       r   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57560.250000  20.5500      nan  -1.0000           P60          --       i   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57560.260000  20.2900      nan  -1.0000           P60          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57570.220000  21.7300      nan  0.20000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57570.230000  21.2500      nan  -1.0000           P60          --       i   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57573.210000  21.7500      nan  -1.0000           P60          --       i   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57573.210000  22.0600      nan  0.14000           P60          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57577.250000  21.1300      nan  -1.0000           P60          --       r   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57580.190000  21.5300      nan  -1.0000           P60          --       r   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57580.200000  20.6400      nan  -1.0000           P60          --       i   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57580.200000  21.6900      nan  -1.0000           P60          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57581.220000  21.1300      nan  -1.0000           P60          --       r   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57581.220000  21.1400      nan  -1.0000           P60          --       i   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57581.230000  21.1900      nan  -1.0000           P60          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57584.230000  20.0500      nan  -1.0000           P60          --       i   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57584.230000  20.0300      nan  -1.0000           P60          --       r   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57584.240000  21.4900      nan  -1.0000           P60          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57584.260000  20.7500      nan  -1.0000           P60          --       i   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57587.170000  21.0300      nan  -1.0000           P60          --       r   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57587.170000  21.2500      nan  -1.0000           P60          --       i   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57587.180000  21.6900      nan  -1.0000           P60          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57587.880000  23.0900      nan  -1.0000           TNG          --       g   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57587.890000  23.0700      nan  0.16000           TNG          --       i  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57587.900000  23.0100      nan  0.15000           TNG          --       r  False      AB   False  2017ApJ...851..107W 
  iPTF16asu  57593.210000  21.7300      nan  -1.0000           P60          --       r   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57593.220000  20.9500      nan  -1.0000           P60          --       i   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57596.210000  21.1400      nan  -1.0000           P60          --       i   True      AB   False  2017ApJ...851..107W 
  iPTF16asu  57596.210000  21.4300      nan  -1.0000           P60          --       r   True      AB   False  2017ApJ...851..107W 
   iPTF17cw  57760.305000  19.4502  19.4960  0.07800           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57768.300999  18.6542  18.7000  0.05000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57768.302999  18.8648  18.9000  0.07000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57768.305000  18.9764  19.0400  0.08000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57770.191000  18.6742  18.7200  0.04000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57770.192999  18.8348  18.8700  0.04000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57770.194000  19.1764  19.2400  0.03000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57771.146000  18.7442  18.7900  0.04000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57771.146999  18.8648  18.9000  0.05000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57771.149000  19.2264  19.2900  0.05000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57780.217000  19.1048  19.1400  0.06000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57780.219000  20.4764  20.5400  0.17000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57783.273000  19.4042  19.4500  0.05000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57783.274999  19.1848  19.2200  0.07000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57789.183000  19.9542  20.0000  0.09000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57789.185000  19.6548  19.6900  0.06000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57789.186000  20.8664  20.9300  0.16000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57797.444000  20.0942  20.1400  0.13000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57797.445999  20.1348  20.1700  0.17000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57799.108000  20.5842  20.6300  0.17000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57805.225000  20.4342  20.4800  0.10000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57805.226999  20.4448  20.4800  0.12000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   iPTF17cw  57805.228999  21.8264  21.8900  0.20000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   OGLE15xl  57325.208240  21.8720  22.0000  -1.0000          OGLE          --       I   True    Vega   False  2014AcA....64..197W 
   OGLE15xl  57334.211480  21.0070  21.1350  0.21000          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57339.216050  20.7000  20.8280  0.12800          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57344.242530  20.3290  20.4570  0.10300          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57353.323660  19.8990  20.0270  0.15300          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57356.324820  19.7950  19.9230  0.06600          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57364.223520  19.8130  19.9410  0.07600          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57367.262650  19.7660  19.8940  0.06000          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57373.199980  19.7710  19.8990  0.07400          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57378.276240  19.7330  19.8610  0.07900          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57383.185920  19.7260  19.8540  0.08200          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57387.202070  19.8260  19.9540  0.06300          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57395.180180  20.0060  20.1340  0.12200          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57400.175190  19.8960  20.0240  0.07600          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57407.165140  20.0740  20.2020  0.10700          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57409.144840  20.2630  20.3910  0.14100          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57411.103040  20.6010  20.7290  0.28100          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57412.155320  20.2420  20.3700  0.15000          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57415.160450  20.1520  20.2800  0.10800          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57417.100550  20.1630  20.2910  0.07300          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57424.152140  20.4360  20.5640  0.15400          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57425.137890  20.4620  20.5900  0.14000          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57427.149540  20.0670  20.1950  0.08800          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57431.114300  20.1370  20.2650  0.10900          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57432.130270  20.2910  20.4190  0.10600          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57434.106370  20.2160  20.3440  0.10000          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57436.102980  20.3510  20.4790  0.11100          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57438.116990  20.3880  20.5160  0.14400          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57440.108600  19.8000  19.9280  0.08500          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
   OGLE15xl  57441.106890  20.3060  20.4340  0.18000          OGLE          --       I  False    Vega   False  2014AcA....64..197W 
    PS15cvn  57332.254000  18.8332  19.0280  0.03200           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57333.098999  18.5584  18.7700  0.05000           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
    PS15cvn  57333.100999  18.4252  18.6200  0.03000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57333.101999  18.4597  18.6000  0.04000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57333.103999  18.6822  18.7900  0.05000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57333.104999  18.3429  18.4200  0.20000           PTF          --       z  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57333.248999  18.4512  18.6460  0.02200           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57333.253189  18.4581  18.6024  0.02020           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57333.266057  18.4835  18.6278  0.03470           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57333.278858  18.4688  18.6131  0.02670           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57333.291723  18.4393  18.5836  0.02610           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57334.234999  18.2332  18.4280  0.01900           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57334.261891  18.2344  18.3787  0.03290           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57334.273969  18.2194  18.3637  0.03230           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57334.286064  18.1978  18.3421  0.03170           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57334.298197  18.2226  18.3669  0.03150           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57335.234000  18.0182  18.2130  0.02500           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57338.111000  17.8884  18.1000  0.04000           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
    PS15cvn  57338.112000  17.6552  17.8500  0.02000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57338.112999  17.5397  17.6800  0.02000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57338.115000  17.7222  17.8300  0.02000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57338.265999  17.7132  17.9080  0.01700           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57339.242000  17.6852  17.8800  0.01400           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57340.095999  17.8884  18.1000  0.03000           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
    PS15cvn  57340.098000  17.6052  17.8000  0.01000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57340.098999  17.4497  17.5900  0.01000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57340.100000  17.6722  17.7800  0.01000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57340.245000  17.6732  17.8680  0.01400           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57341.246999  17.6962  17.8910  0.01700           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57341.305879  17.5908  17.7351  0.01290           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57341.318199  17.5657  17.7100  0.01260           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57341.329795  17.5986  17.7429  0.01860           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57341.341378  17.5556  17.6999  0.01120           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57343.242999  17.7552  17.9500  0.02300           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57344.250000  17.8282  18.0230  0.01300           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57345.263999  17.8642  18.0590  0.03100           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57354.261553  17.8453  17.9520  0.02750           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57354.274310  17.8402  17.9469  0.04680           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57354.287182  17.8999  18.0066  0.04330           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57354.299906  17.8403  17.9470  0.04300           PS1          --       i  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57358.083999  19.5584  19.7700  0.07000           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
    PS15cvn  57358.086000  19.1452  19.3400  0.05000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57358.086000  18.1797  18.3200  0.03000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57358.087999  18.0922  18.2000  0.04000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57359.439941  18.2191  18.3788  0.03420          CRTS          --       C  False    Vega   False  2009ApJ...696..870D 
    PS15cvn  57359.479980  18.2119  18.3715  0.03450          CRTS          --       C  False    Vega   False  2009ApJ...696..870D 
    PS15cvn  57359.520020  18.0842  18.2439  0.03310          CRTS          --       C  False    Vega   False  2009ApJ...696..870D 
    PS15cvn  57359.560059  18.1767  18.3363  0.03390          CRTS          --       C  False    Vega   False  2009ApJ...696..870D 
    PS15cvn  57360.094000  19.7784  19.9900  0.07000           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
    PS15cvn  57360.095999  18.3897  18.5300  0.02000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57360.095999  19.3652  19.5600  0.05000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57360.097000  18.2722  18.3800  0.03000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57361.083000  19.8984  20.1100  0.09000           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
    PS15cvn  57361.084999  18.4397  18.5800  0.04000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57361.084999  19.4252  19.6200  0.06000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57361.086000  18.3722  18.4800  0.04000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57363.070999  19.9584  20.1700  0.18000           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
    PS15cvn  57363.074000  19.5352  19.7300  0.09000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57363.075000  18.5797  18.7200  0.05000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57363.075999  18.5422  18.6500  0.06000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57364.198517  18.4527  18.5339  0.04450           PS1          --       z  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57365.084999  19.9684  20.1800  0.08000           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
    PS15cvn  57365.086999  19.6352  19.8300  0.04000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57365.087999  18.6697  18.8100  0.04000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57365.089000  18.6222  18.7300  0.05000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57365.195543  18.4843  18.5655  0.04420           PS1          --       z  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57367.075999  19.6152  19.8100  0.12000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57367.077000  18.6897  18.8300  0.05000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57367.078000  18.7922  18.9000  0.08000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57369.072999  19.7552  19.9500  0.12000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57369.074000  18.8297  18.9700  0.05000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57369.075000  18.9022  19.0100  0.06000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57371.214000  20.1284  20.3400  0.13000           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
    PS15cvn  57371.214999  19.6852  19.8800  0.10000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57371.216000  19.0897  19.2300  0.06000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57371.217000  18.9422  19.0500  0.06000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57377.174000  19.6252  19.8200  0.14000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57377.174999  19.3597  19.5000  0.16000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57377.175999  19.2722  19.3800  0.12000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57387.260464  19.7607  19.9050  0.06850           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    PS15cvn  57414.106000  20.9342  21.1290  0.16000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57414.112999  20.3397  20.4800  0.12000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
    PS15cvn  57414.117999  20.5022  20.6100  0.11000           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55322.197000  19.9492  20.0060  0.09600           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55322.376000  20.0054  20.0490  0.11200           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55322.378000  20.0172  20.0960  0.06000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55323.208000  19.9104  19.9540  0.08100           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55323.209999  19.9522  20.0090  0.04000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55324.271999  19.7708  19.8020  0.18200           PTF          --       z  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55324.271999  19.8464  19.9320  0.01800           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
   PTF10gvb  55328.331999  19.4034  19.4470  0.06400           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55328.334999  19.2712  19.3280  0.03600           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55328.336999  19.4974  19.5830  0.05600           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
   PTF10gvb  55328.339999  19.2932  19.3720  0.02400           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55332.239000  19.3972  19.4540  0.09300           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55337.322999  19.2172  19.2740  0.12500           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55340.302000  19.1424  19.1860  0.05900           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55340.304000  19.2462  19.3030  0.05600           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55340.305000  20.0244  20.1100  0.15500           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
   PTF10gvb  55340.307000  19.2498  19.2810  0.17700           PTF          --       z  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55340.308999  19.8352  19.9140  0.09200           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55341.330999  20.0454  20.1310  0.19200           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
   PTF10gvb  55343.262999  19.2814  19.3250  0.07100           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55343.263999  19.2622  19.3190  0.03900           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55343.268999  20.1342  20.2130  0.13800           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55347.300999  19.3144  19.3580  0.05400           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55347.302999  19.6782  19.7350  0.07700           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55347.305999  19.1168  19.1480  0.20900           PTF          --       z  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55347.308000  20.5762  20.6550  0.13300           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55348.257999  20.8714  20.9570  0.16200           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
   PTF10gvb  55349.334999  19.4804  19.5240  0.06900           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55349.337999  19.7602  19.8170  0.10700           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55350.211999  19.7352  19.7920  0.06700           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55350.259000  20.8272  20.9060  0.08200           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55351.291999  21.3524  21.4380  0.10900           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
   PTF10gvb  55351.294999  19.6568  19.6880  0.12800           PTF          --       z  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55352.304000  19.5734  19.6170  0.06100           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55352.305999  20.0122  20.0690  0.04700           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55353.239000  20.9402  21.0190  0.05000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55354.242999  21.5444  21.6300  0.10800           PTF          --       B  False    Vega   False  2019A&A...621A..71T 
   PTF10gvb  55354.245000  19.5408  19.5720  0.19900           PTF          --       z  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55356.328999  19.8764  19.9200  0.10700           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55356.330999  20.2122  20.2690  0.08800           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55356.333000  21.1792  21.2580  0.13000           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55357.316999  21.3562  21.4350  0.13900           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55368.285999  20.3184  20.3620  0.12100           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55368.288000  20.4712  20.5280  0.11400           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF10gvb  55392.180999  20.9372  20.9940  0.15800           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF12gty  56086.286000  21.2000      nan  0.36000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56090.440000  20.9100      nan  0.35000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56092.374000  21.3000      nan  0.36000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56092.404000  20.9500      nan  0.32000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56097.373000  20.9200      nan  0.35000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56097.431000  20.3000      nan  0.21000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56099.391000  20.5900      nan  0.25000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56099.425000  20.5600      nan  0.25000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56100.314000  20.5400      nan  0.21000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56100.344000  20.5200      nan  0.23000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56102.311000  20.5800      nan  0.25000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56102.341000  20.4900      nan  0.29000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56102.370000  20.4000      nan  0.24000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56104.303000  20.6000      nan  0.24000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56104.351000  20.3700      nan  0.22000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56104.380000  20.6800      nan  0.30000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56106.301000  20.3000      nan  0.21000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56106.340000  20.5700      nan  0.24000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56106.370000  20.2500      nan  0.19000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56108.297000  20.5100      nan  0.23000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56108.326000  20.4700      nan  0.25000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56108.356000  20.6200      nan  0.28000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56112.234000  20.4000      nan  0.23000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56112.264000  20.0200      nan  0.21000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56117.344000  20.1700      nan  0.19000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56117.376000  19.8200      nan  0.17000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56119.295000  20.0600      nan  0.21000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56123.328000  19.9500      nan  0.16000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56123.357000  19.8600      nan  0.17000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56124.273000  20.0200      nan  0.16000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56124.311000  19.8700      nan  0.18000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56124.353000  19.9800      nan  0.21000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56129.307000  19.7600      nan  0.14000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56129.336000  19.7900      nan  0.16000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56129.366000  19.8000      nan  0.21000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56133.287000  19.7700      nan  0.14000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56133.317000  19.8600      nan  0.17000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56133.347000  19.7200      nan  0.15000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56136.315000  20.0400      nan  0.21000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56136.345000  19.5600      nan  0.18000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56138.341000  19.4500      nan  0.08000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56138.342000  19.4500      nan  0.09000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56148.299000  19.5200      nan  0.10000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56148.304000  20.3500      nan  0.24000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56159.274000  19.7100      nan  0.10000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56159.275000  19.7200      nan  0.10000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56159.279000  20.2300      nan  0.13000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56166.255000  19.6100      nan  0.10000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56166.257000  19.9000      nan  0.11000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56166.259000  20.5400      nan  0.29000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56166.262000  19.5200      nan  0.09000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56166.263000  19.8300      nan  0.10000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56166.266000  20.2500      nan  0.12000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56177.151000  19.7000      nan  0.10000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56177.167000  19.7200      nan  0.10000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56177.171000  20.3900      nan  0.15000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56185.171000  19.7700      nan  0.13000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56185.173000  19.9400      nan  0.14000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56186.137000  20.0700      nan  0.12000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56186.142000  20.9900      nan  0.21000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56187.138000  20.1800      nan  0.12000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56187.142000  20.9300      nan  0.17000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56198.182000  20.3200      nan  0.26000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56199.118000  20.2700      nan  0.14000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56199.120000  20.6700      nan  0.20000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56200.115000  20.2900      nan  0.13000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56200.117000  20.5500      nan  0.13000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56200.122000  21.7600      nan  0.29000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56201.116000  20.7400      nan  0.18000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56202.114000  20.8900      nan  0.18000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56202.119000  21.0800      nan  0.19000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56214.108000  20.2700      nan  0.12000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56214.110000  20.5800      nan  0.17000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56223.094000  20.3200      nan  0.14000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56223.097000  20.6500      nan  0.20000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56226.093000  20.7700      nan  0.17000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56226.095000  20.9700      nan  0.20000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56227.093000  20.4900      nan  0.19000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56227.095000  21.2600      nan  0.32000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56228.091000  20.2900      nan  0.13000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56228.093000  21.0000      nan  0.21000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56272.570000  20.7200      nan  0.20000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56283.540000  21.3600      nan  0.23000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56283.542000  21.2600      nan  0.23000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56289.541000  21.4000      nan  0.27000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56289.544000  21.8100      nan  0.34000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56297.510000  21.4800      nan  0.27000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56297.512000  21.5400      nan  0.27000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12gty  56300.487000  21.2900      nan  0.32000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56146.255000  18.4500      nan  0.09000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56146.319000  18.5200      nan  0.08000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56147.229000  18.4900      nan  0.08000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56147.294000  18.5300      nan  0.08000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56148.232000  18.5200      nan  0.08000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56148.296000  18.7400      nan  0.07000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56151.485000  18.6700      nan  0.07000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56166.233000  18.5500      nan  0.07000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56167.276000  18.5900      nan  0.08000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56167.347000  18.6200      nan  0.07000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56176.256000  18.5900      nan  0.08000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56176.257000  18.7900      nan  0.08000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56176.259000  19.8600      nan  0.16000           P60          --       B  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56176.261000  19.4300      nan  0.10000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56179.143000  18.9900      nan  0.25000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56179.144000  18.8700      nan  0.19000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56179.145000  19.0300      nan  0.16000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56179.168000  19.5200      nan  0.11000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56179.169000  18.8900      nan  0.09000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56179.171000  19.8300      nan  0.16000           P60          --       B  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56179.172000  19.5300      nan  0.10000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56185.180000  19.2800      nan  0.09000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56185.182000  19.2400      nan  0.09000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56185.183000  19.3500      nan  0.09000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56185.185000  20.3400      nan  0.17000           P60          --       B  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56185.187000  19.8900      nan  0.10000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56200.134000  20.1700      nan  0.25000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56200.136000  20.4300      nan  0.25000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56201.131000  20.7500      nan  0.34000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56214.127000  19.9400      nan  0.12000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56214.128000  20.5600      nan  0.13000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56214.132000  21.8700      nan  0.26000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56217.112000  20.2300      nan  0.15000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56217.113000  20.5000      nan  0.16000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56217.117000  21.3600      nan  0.25000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56217.118000  20.2800      nan  0.16000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56217.120000  20.5200      nan  0.15000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56217.123000  21.6800      nan  0.27000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56220.103000  20.3000      nan  0.14000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56220.104000  20.5800      nan  0.13000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56220.108000  21.1600      nan  0.18000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56220.110000  20.1500      nan  0.13000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56220.112000  20.6700      nan  0.13000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56220.113000  21.6400      nan  0.29000           P60          --       B  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56220.115000  21.1700      nan  0.17000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56228.106000  20.3400      nan  0.20000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56228.108000  21.0100      nan  0.25000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56228.177000  21.1600      nan  0.25000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56229.188000  20.8900      nan  0.27000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56231.104000  20.4700      nan  0.16000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56231.168000  20.8800      nan  0.25000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56232.155000  20.4300      nan  0.17000           P48          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56234.128000  20.5800      nan  0.17000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56234.130000  20.7800      nan  0.15000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56234.132000  21.7200      nan  0.32000           P60          --       B  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56234.133000  21.7400      nan  0.23000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56235.094000  20.6200      nan  0.17000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56235.151000  20.9100      nan  0.16000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56235.154000  21.9800      nan  0.27000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56238.088000  20.6700      nan  0.19000           P60          --       i  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56238.090000  20.8700      nan  0.18000           P60          --       r  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56238.091000  21.7200      nan  0.34000           P60          --       B  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56238.093000  22.0000      nan  0.29000           P60          --       g  False      AB   False  2018ApJ...860..100D 
   PTF12hni  56245.126000  20.7900      nan  0.19000           P60          --       i  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56245.127000  21.1100      nan  0.19000           P60          --       r  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56245.129000  21.6500      nan  0.31000           P60          --       B  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56245.130000  21.9000      nan  0.27000           P60          --       g  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56255.073000  20.7800      nan  0.27000           P60          --       i  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56255.076000  21.2800      nan  0.29000           P60          --       r  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56268.130000  21.7000      nan  0.27000           P60          --       g  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56270.094000  20.4200      nan  0.17000           P60          --       i  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56270.096000  20.5600      nan  0.16000           P60          --       r  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56270.098000  20.3800      nan  0.16000           P60          --       i  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56270.099000  20.5500      nan  0.16000           P60          --       r  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56271.108000  21.1800      nan  0.28000           P60          --       g  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56273.113000  20.0700      nan  0.14000           P60          --       i  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56273.115000  20.6300      nan  0.17000           P60          --       r  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56282.074000  20.1500      nan  0.19000           P60          --       i  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56282.077000  20.4600      nan  0.18000           P60          --       r  False      AB    True  2018ApJ...860..100D 
   PTF12hni  56282.080000  21.2600      nan  0.27000           P60          --       g  False      AB    True  2018ApJ...860..100D 
    2019cri  58513.731990  20.9893  21.0500  -1.0000          Gaia          --       G   True      AB   False  2016pas..conf...65W 
    2019cri  58543.440405  17.6054  17.6609  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019cri  58543.484340  20.5707  20.6495  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019cri  58556.418611  19.9973  20.0528  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019cri  58556.440763  20.4373  20.5161  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019cri  58560.289826  19.4118  19.4906  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019cri  58560.290000  19.4112  19.4900  -1.0000           ZTF          --       g   True      AB   False  2019PASP..131a8002B 
    2019cri  58567.294189  19.8002  19.8790  0.23900           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58567.376689  19.7198  19.7753  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2019cri  58572.335983  18.9983  19.0770  0.13380           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58572.359872  18.9152  18.9707  0.19220           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58575.393842  18.6090  18.6644  0.14770           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58580.355902  18.2287  18.2842  0.10170           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58580.400567  18.3681  18.4468  0.09140           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58583.358344  18.2663  18.3450  0.09010           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58586.272881  18.1727  18.2515  0.08620           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58589.295173  18.0112  18.0667  0.18640           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58589.395601  17.1999  17.2787  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2019cri  58593.315752  17.7889  17.8444  0.07270           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58596.274455  17.6936  17.7491  0.04710           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58600.236354  17.9950  18.0737  0.07110           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58606.303877  17.5179  17.5734  0.06660           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58606.398599  18.0114  18.0902  0.06480           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58612.247465  17.5106  17.5661  0.06430           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58612.273888  18.0322  18.1109  0.07150           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58616.231145  18.1133  18.1920  0.07740           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58616.298101  17.4430  17.4985  0.05390           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58623.348993  19.0474  19.1000  -1.0000         ATLAS          --  orange   True      AB   False  2018PASP..130f4505T 
    2019cri  58625.343993  17.5304  17.5830  0.06500         ATLAS          --  orange  False      AB   False  2018PASP..130f4505T 
    2019cri  58625.343993  17.5374  17.5900  0.04200         ATLAS          --  orange  False      AB   False  2018PASP..130f4505T 
    2019cri  58628.212974  18.1562  18.2350  0.08180           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58628.286828  17.4674  17.5229  0.06200           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58634.237731  18.4346  18.5133  0.08550           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58634.269895  17.5776  17.6331  0.07460           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58637.207673  17.6855  17.7410  0.06860           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58637.232523  18.5523  18.6310  0.09900           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58640.191921  18.7009  18.7796  0.09950           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58640.233136  17.7832  17.8387  0.06680           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58643.193888  18.8407  18.9194  0.12380           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58643.234756  17.9216  17.9770  0.05640           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58648.190532  18.0416  18.0970  0.10660           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58651.192465  19.1513  19.2301  0.26020           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58654.191979  18.1581  18.2136  0.08330           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58654.241053  19.2541  19.3328  0.17430           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58657.192222  19.3129  19.3916  0.13170           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58657.980000  18.4493  18.5100  0.20000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019cri  58658.050000  18.5293  18.5900  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019cri  58660.213842  18.2920  18.3475  0.07380           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58665.192881  19.2988  19.3776  0.12730           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58665.270057  18.2430  18.2985  0.07100           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58668.172175  18.3184  18.3739  0.09310           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58668.206770  19.3850  19.4637  0.12080           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58671.204618  18.4211  18.4766  0.11170           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58676.208587  18.3778  18.4333  0.10020           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58679.192615  18.4457  18.5012  0.09580           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58682.168796  19.3521  19.4308  0.17500           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58682.236203  18.4219  18.4774  0.08360           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58685.187407  19.3366  19.4153  0.12450           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58690.173113  18.3360  18.3915  0.07730           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58690.197071  19.4585  19.5372  0.16220           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58693.249722  19.4942  19.5729  0.21220           ZTF         ZTF       g  False      AB   False                  ZTF 
    2019cri  58698.810000  19.2493  19.3100  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019cri  58698.890000  19.2093  19.2700  0.00000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2019cri  58716.144838  19.3951  19.4506  0.15380           ZTF         ZTF       r  False      AB   False                  ZTF 
    2019cri  58872.564988  20.8908  20.9500  0.10000           PS1          --       w  False      AB   False  2015ATel.7153....1H 
    2021lei  59309.270196  20.5193  20.5812  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021lei  59309.311041  20.5218  20.6096  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lei  59311.233981  20.4142  20.5020  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lei  59311.308946  20.5771  20.6390  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021lei  59313.255173  20.4881  20.5759  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lei  59313.295578  19.9119  19.9738  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021lei  59315.253009  17.1210  17.1829  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021lei  59315.275393  18.8943  18.9821  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lei  59317.207812  20.6151  20.6770  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021lei  59321.253275  20.6369  20.7247  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lei  59321.290833  20.6156  20.6775  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021lei  59323.280266  20.1753  20.2631  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lei  59323.317453  20.2881  20.3500  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021lei  59325.255462  20.1595  20.2214  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021lei  59325.323761  19.8839  19.9717  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lei  59335.207222  20.1124  20.1743  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021lei  59335.254375  20.1634  20.2512  -1.0000           ZTF          --       g   True      AB   False  2019PASP..131a8002B 
    2021lei  59335.254375  20.1634  20.2512  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lei  59338.233888  19.5597  19.6216  0.13090           ZTF          --       r  False      AB   False  2019PASP..131a8002B 
    2021lei  59338.233888  19.5597  19.6215  0.13090           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lei  59338.310740  19.6856  19.7734  0.16620           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lei  59338.310740  19.6856  19.7734  0.16620           ZTF          --       g  False      AB   False  2019PASP..131a8002B 
    2021lei  59339.460995  18.8622  18.9400  -1.0000         ATLAS          --    cyan   True      AB    True  2018PASP..130f4505T 
    2021lei  59340.212604  19.8108  19.8985  0.15780           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lei  59340.232048  19.3866  19.4484  0.11750           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lei  59342.234583  19.9736  20.0613  0.16220           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lei  59342.276481  19.3477  19.4095  0.13250           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lei  59343.327002  19.1902  19.2680  0.13300         ATLAS          --    cyan  False      AB   False  2018PASP..130f4505T 
    2021lei  59344.226018  19.2843  19.3461  0.09290           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lei  59344.255868  19.9255  20.0132  0.17270           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lei  59346.312754  19.2165  19.2784  0.12360           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lei  59348.193425  19.1965  19.2583  0.09260           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lei  59350.207719  20.3314  20.4192  0.30700           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lei  59353.192280  19.2407  19.3026  0.11970           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lei  59353.234155  19.7053  19.7931  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lei  59357.205567  18.7533  18.8411  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lei  59359.191655  19.4132  19.4750  0.16220           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lei  59359.255057  19.0094  19.0972  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lei  59362.183124  20.6501  20.7379  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lei  59362.233530  19.6340  19.6958  0.13610           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lei  59365.192338  20.4725  20.5603  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lei  59367.215995  19.9103  19.9721  0.16560           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lei  59367.247002  20.4413  20.5291  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lei  59369.205335  20.1155  20.1773  0.19420           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lei  59369.227280  20.6101  20.6979  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lei  59371.186932  20.5872  20.6750  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lei  59371.229375  20.1143  20.1761  0.18380           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lwz  59314.236874  20.6707  20.7112  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lwz  59316.288321  20.5698  20.5984  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021lwz  59316.328449  20.6238  20.6643  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lwz  59319.213645  20.3156  20.3442  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021lwz  59319.240254  20.5387  20.5792  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lwz  59321.217141  20.5748  20.6034  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021lwz  59321.257789  20.5967  20.6372  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lwz  59323.179293  20.1013  20.1418  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lwz  59323.215752  20.1947  20.2233  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021lwz  59328.194571  19.4441  19.4846  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021lwz  59328.234594  19.6191  19.6477  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021lwz  59334.176863  20.5765  20.6170  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lwz  59334.259664  19.9149  19.9435  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021lwz  59336.194502  20.4833  20.5119  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021lwz  59336.227476  20.5654  20.6059  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lwz  59338.196990  20.5148  20.5553  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lwz  59338.245324  20.2224  20.2510  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021lwz  59340.196458  20.5972  20.6377  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lwz  59340.242847  20.2871  20.3157  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021lwz  59342.222650  20.5275  20.5680  -1.0000           ZTF          --       g   True      AB   False  2019PASP..131a8002B 
    2021lwz  59342.222650  20.5275  20.5680  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021lwz  59342.267361  20.1116  20.1402  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021lwz  59342.267361  20.1116  20.1402  -1.0000           ZTF          --       r   True      AB   False  2019PASP..131a8002B 
    2021lwz  59343.325000  19.6541  19.6900  -1.0000         ATLAS          --    cyan   True      AB   False  2018PASP..130f4505T 
    2021lwz  59344.181006  18.7202  18.7607  0.07300           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lwz  59344.181006  18.7203  18.7608  0.07300           ZTF          --       g  False      AB   False  2019PASP..131a8002B 
    2021lwz  59344.220844  19.2199  19.2485  0.08980           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lwz  59344.220844  19.2214  19.2500  0.09000           ZTF          --       r  False      AB   False  2019PASP..131a8002B 
    2021lwz  59345.324004  18.8119  18.8390  0.12300         ATLAS          --  orange  False      AB   False  2018PASP..130f4505T 
    2021lwz  59346.196134  18.3860  18.4145  0.06160           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lwz  59346.327314  17.8950  17.9355  0.09690           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lwz  59347.237002  18.8055  18.8200  0.23000           PS1          --       y  False      AB   False  2015ATel.7153....1H 
    2021lwz  59348.179930  17.9348  17.9633  0.04790           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lwz  59348.220115  17.5373  17.5778  0.05040           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lwz  59350.181817  17.2624  17.3029  0.04800           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lwz  59350.233240  17.6580  17.6865  0.05340           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lwz  59352.992997  17.3688  17.4000  0.20000          Gaia          --       G  False      AB   False  2016pas..conf...65W 
    2021lwz  59354.226400  17.6159  17.6444  0.07000           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lwz  59356.160156  17.4781  17.5191  0.06010          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59356.164062  17.4597  17.5008  0.04580          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59356.167968  17.7557  17.7853  0.10620          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59356.179687  18.0055  18.0282  0.23810          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59356.183593  17.7889  17.8117  0.39600          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59356.187916  17.5406  17.5811  0.05640           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lwz  59356.243356  17.7454  17.7739  0.06550           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lwz  59357.164062  17.5728  17.6139  0.05460          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59357.167968  17.6130  17.6541  0.02470          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59357.171875  17.8333  17.8629  0.03700          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59357.175781  17.8002  17.8298  0.04740          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59357.179687  18.0566  18.0793  0.04750          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59357.183593  18.0558  18.0785  0.04740          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59358.140625  17.6448  17.6859  0.05650          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59358.144531  17.6654  17.7065  0.03980          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59358.148437  17.8773  17.9069  0.06160          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59358.148437  17.9089  17.9385  0.05410          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59358.152343  18.0934  18.1161  0.05430          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59358.156250  18.1258  18.1485  0.05310          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59358.227419  17.8340  17.8626  0.07970           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021lwz  59358.248194  17.7339  17.7743  0.08510           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lwz  59359.164062  17.7608  17.8019  0.03670          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59359.167968  17.7710  17.8121  0.06050          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59359.171875  17.9925  18.0221  0.06890          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59359.175781  17.9749  18.0045  0.07550          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59359.179687  18.1261  18.1488  0.06100          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59359.183593  18.1231  18.1459  0.05380          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59361.244224  17.9782  18.0187  0.08050           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021lwz  59363.167968  17.9826  18.0237  0.05720          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59363.171875  17.9923  18.0333  0.04970          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59363.175781  18.0847  18.1143  0.04270          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59363.179687  18.1313  18.1609  0.07200          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59363.179687  18.2291  18.2518  0.05320          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59363.183593  18.2804  18.3031  0.04120          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59364.167968  18.0471  18.0882  0.04890          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59364.171875  18.0443  18.0854  0.04690          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59364.175781  18.1292  18.1588  0.06140          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59364.179687  18.1530  18.1826  0.06560          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59364.183593  18.2948  18.3175  0.04660          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59364.187500  18.2866  18.3093  0.04970          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59365.167968  18.1009  18.1420  0.05200          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59365.171875  18.0954  18.1365  0.04480          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59365.175781  18.1964  18.2260  0.04770          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59365.179687  18.1765  18.2061  0.05300          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59365.183593  18.3453  18.3681  0.05100          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59365.187500  18.3303  18.3530  0.04270          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59366.167968  18.1553  18.1964  0.04690          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59366.171875  18.1480  18.1890  0.04230          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59366.175781  18.2419  18.2715  0.06750          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59366.179687  18.2058  18.2354  0.05640          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59366.183593  18.3991  18.4218  0.05850          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59366.187500  18.3478  18.3706  0.04540          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59368.167968  18.1646  18.2057  0.05070          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59368.171875  18.1702  18.2113  0.04510          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59368.175781  18.2532  18.2828  0.07010          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59368.179687  18.2362  18.2658  0.06980          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59368.183593  18.3452  18.3680  0.07840          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59368.187500  18.4052  18.4280  0.06500          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59370.175781  18.2229  18.2639  0.04460          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59370.179687  18.2219  18.2630  0.05430          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59370.183593  18.2625  18.2921  0.09510          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59370.187500  18.2813  18.3109  0.07380          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59370.191406  18.4694  18.4922  0.08170          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59370.195312  18.4270  18.4497  0.05850          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59371.167968  18.2101  18.2512  0.04530          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59371.171875  18.2019  18.2430  0.04810          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59371.175781  18.3187  18.3483  0.06630          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59371.179687  18.2869  18.3165  0.06400          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59371.183593  18.4438  18.4665  0.04770          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59371.187500  18.4269  18.4497  0.05990          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59372.164062  18.2543  18.2954  0.04010          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59372.167968  18.2558  18.2968  0.05100          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59372.171875  18.3323  18.3619  0.06460          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59372.175781  18.3210  18.3506  0.07020          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59372.179687  18.4475  18.4702  0.05010          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59372.183593  18.4395  18.4622  0.05010          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59373.175781  18.2945  18.3356  0.04520          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59373.179687  18.3009  18.3420  0.04350          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59373.183593  18.3624  18.3920  0.06970          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59373.187500  18.5272  18.5568  0.13470          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59373.191406  18.4059  18.4286  0.09570          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59373.195312  18.5317  18.5545  0.05460          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59374.164062  18.3770  18.4181  0.04870          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59374.167968  18.3771  18.4181  0.04840          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59374.171875  18.4257  18.4553  0.07410          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59374.175781  18.4217  18.4513  0.07840          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59374.179687  18.5399  18.5626  0.05320          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59374.183593  18.5436  18.5663  0.05560          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59375.148437  18.4737  18.5148  0.04230          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59375.152343  18.4256  18.4667  0.05250          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59375.156250  18.5047  18.5343  0.07250          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59375.160156  18.4807  18.5103  0.06660          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59375.164062  18.6233  18.6460  0.05960          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59375.167968  18.6161  18.6389  0.05580          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59376.148437  18.5944  18.6355  0.07340          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59376.152343  18.5156  18.5567  0.06090          FLWO   KeplerCam       g  False      AB   False             ThisWork 
    2021lwz  59376.156250  18.5914  18.6210  0.07170          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59376.160156  18.5287  18.5583  0.06300          FLWO   KeplerCam       r  False      AB   False             ThisWork 
    2021lwz  59376.164062  18.6964  18.7192  0.07430          FLWO   KeplerCam       i  False      AB   False             ThisWork 
    2021lwz  59376.167968  18.6468  18.6695  0.06450          FLWO   KeplerCam       i  False      AB   False             ThisWork 
   PTF10iam  55281.312000  20.3052  20.3272  -1.0000           P48          --       R   True      AB   False  2016ApJ...819...35A 
   PTF10iam  55313.424000  20.9081  20.9301  -1.0000           P48          --       R   True      AB   False  2016ApJ...819...35A 
   PTF10iam  55318.447349  21.2941  21.3161  -1.0000           P48          --       R   True      AB   False  2016ApJ...819...35A 
   PTF10iam  55323.462000  21.2007  21.2227  -1.0000           P48          --       R   True      AB   False  2016ApJ...819...35A 
   PTF10iam  55324.286127  21.5310  21.5530  -1.0000           P48          --       R   True      AB   False  2016ApJ...819...35A 
   PTF10iam  55330.491000  20.8924  20.9144  -1.0000           P48          --       R   True      AB   False  2016ApJ...819...35A 
   PTF10iam  55338.279000  20.9724  20.9944  -1.0000           P48          --       R   True      AB   False  2016ApJ...819...35A 
   PTF10iam  55345.472000  19.1205  19.1425  0.11430           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55346.286688  18.9205  18.9425  0.03340           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55347.440000  18.7074  18.7318  0.01710           P60          --       r  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55347.452468  18.7949  18.8136  0.03050           P60          --       i  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55351.323361  18.3893  18.4113  0.01690           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55356.439960  18.4338  18.4558  0.02170           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55362.429512  18.5759  18.5979  0.02090           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55368.307812  18.6560  18.6780  0.02680           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55373.414775  18.7774  18.7994  0.04540           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55384.234137  18.9901  19.0121  0.01930           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55390.234316  19.1505  19.1725  0.02480           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55396.216246  19.3589  19.3809  0.03580           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55401.218304  19.5354  19.5574  0.04970           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55406.368000  19.2963  19.3151  0.11210           P60          --       i  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55406.378000  19.6335  19.6579  0.13450           P60          --       r  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55412.326703  19.6583  19.6803  0.08170           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55419.290000  19.8251  19.8471  0.14070           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55423.206763  19.9346  19.9566  0.04900           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55427.216399  20.0161  20.0381  0.05630           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55430.274192  20.0520  20.0740  0.09630           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55434.161000  19.9326  19.9546  0.09700           P48          --       R  False      AB   False  2016ApJ...819...35A 
   PTF10iam  55464.204000  20.5578  20.5798  -1.0000           P48          --       R   True      AB   False  2016ApJ...819...35A 
    2021uvy  59385.430671  19.8874  20.1030  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021uvy  59390.452407  19.1486  19.3642  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021uvy  59393.454652  19.7760  19.9280  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021uvy  59395.435196  18.9928  19.2084  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021uvy  59399.420659  18.8012  19.0168  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021uvy  59401.416504  20.1224  20.3380  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021uvy  59401.439664  20.0630  20.2150  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021uvy  59403.403391  20.2023  20.4179  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021uvy  59403.424444  20.4848  20.6368  0.22790           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59405.434305  20.2373  20.3893  0.24340           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59405.459178  20.1553  20.3709  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021uvy  59408.446134  19.7560  19.9080  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021uvy  59408.461250  18.5443  18.7599  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021uvy  59411.415231  20.4542  20.6698  0.40870           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59411.461388  19.7454  19.8974  0.12930           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59414.416643  20.0828  20.2984  0.17800           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59414.457731  19.7455  19.8974  0.14340           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59416.420972  18.9888  19.1408  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021uvy  59418.403993  19.1428  19.2948  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021uvy  59418.460474  18.9069  19.1225  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021uvy  59422.412349  19.2128  19.3647  0.13420           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59422.471608  19.3951  19.6107  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021uvy  59426.475011  19.3741  19.5897  0.15070           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59429.399351  18.9386  19.0905  0.06930           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59429.454409  19.2441  19.4596  0.10610           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59434.371319  18.8955  19.0474  0.07470           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59436.379502  18.8428  18.9948  0.07510           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59436.423506  18.9040  19.1195  0.08410           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59439.421736  18.8308  19.0463  0.12760           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59439.462338  18.6806  18.8326  0.07220           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59442.424143  18.5855  18.7374  0.07270           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59442.463229  18.7138  18.9294  0.10650           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59446.378877  18.5039  18.6558  0.08630           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59446.474571  18.6424  18.8580  0.08080           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59449.259189  18.5882  18.8038  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021uvy  59449.359178  17.9706  18.1225  0.12900           ZTF         ZTF       r  False      AB    True                  ZTF 
    2021uvy  59453.390810  18.5490  18.7646  0.08490           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59453.467939  18.4357  18.5877  0.07070           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59458.359224  18.4870  18.6389  0.06820           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59460.374490  18.5557  18.7076  0.06760           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59460.413472  18.6379  18.8535  0.07770           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59462.343402  18.7724  18.9880  0.07820           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59462.381296  18.6075  18.7594  0.07370           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59464.379328  18.6864  18.8383  0.05720           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59464.379328  18.6864  18.8384  0.05720           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59464.430810  18.8873  19.1029  0.08760           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59464.430810  18.8874  19.1030  0.08760           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59466.366111  18.7154  18.8673  0.07780           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59466.412870  18.9824  19.1980  0.09570           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59468.395740  18.8514  19.0033  0.08140           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59468.425786  19.2111  19.4267  0.09020           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59470.395335  19.3407  19.5563  0.12230           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59470.417002  18.9314  19.0833  0.09550           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59472.393182  18.9926  19.1446  0.08800           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59472.414826  19.5464  19.7620  0.11410           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59474.278645  19.0264  19.1784  0.09450           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021uvy  59474.383888  19.7233  19.9389  0.17680           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021uvy  59477.252847  18.9917  19.1437  0.13990           ZTF         ZTF       r  False      AB    True                  ZTF 
    2021uvy  59477.318993  19.6576  19.8732  0.26060           ZTF         ZTF       g  False      AB    True                  ZTF 
    2021uvy  59485.318310  18.1323  18.3479  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021uvy  59485.366018  18.3489  18.5009  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021uvy  59488.275393  19.4893  19.7049  0.14250           ZTF         ZTF       g  False      AB    True                  ZTF 
    2021uvy  59488.320127  19.1491  19.3010  0.10110           ZTF         ZTF       r  False      AB    True                  ZTF 
    2021uvy  59490.342488  19.4688  19.6844  0.12430           ZTF         ZTF       g  False      AB    True                  ZTF 
    2021uvy  59497.301874  18.9603  19.1123  0.07430           ZTF         ZTF       r  False      AB    True                  ZTF 
    2021ybf  59428.450601  20.2961  20.5312  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021ybf  59428.469143  20.3347  20.5004  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021ybf  59434.454560  20.6058  20.8409  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021ybf  59434.476423  20.4952  20.6609  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021ybf  59438.446550  20.7686  21.0037  0.34590           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59438.475798  20.3847  20.5504  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021ybf  59440.421794  18.7155  18.9506  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021ybf  59440.479386  19.8727  20.0384  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021ybf  59443.457407  20.2856  20.5207  -1.0000           ZTF         ZTF       g   True      AB   False                  ZTF 
    2021ybf  59443.463356  20.3085  20.4742  -1.0000           ZTF         ZTF       r   True      AB   False                  ZTF 
    2021ybf  59449.265324  18.6327  18.8678  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021ybf  59449.381296  18.9185  19.0842  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021ybf  59452.462453  19.5008  19.7359  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021ybf  59454.388171  19.9806  20.2157  0.24440           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59454.431863  19.8604  20.0261  0.19260           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59458.363506  19.8761  20.0418  0.18200           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59460.364317  20.4187  20.5844  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021ybf  59460.404039  19.9648  20.1998  0.15320           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59462.408113  19.7887  19.9544  0.15740           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59462.475289  20.1149  20.3500  0.17440           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59464.407557  19.6302  19.7958  0.15540           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59464.407557  19.6302  19.7959  0.15540           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59464.426527  19.8882  20.1233  0.18380           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59464.426527  19.8881  20.1232  0.18380           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59466.388935  19.7470  19.9127  0.14380           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59466.401944  20.0417  20.2767  0.18290           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59468.392893  19.6998  19.8655  0.14600           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59468.450057  20.0372  20.2723  0.17500           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59470.392002  20.2810  20.5161  0.26030           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59470.403078  19.7038  19.8695  0.13760           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59472.378657  19.5678  19.7335  0.12800           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59472.418900  19.8930  20.1280  0.16660           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59474.327314  19.6366  19.8022  0.16760           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59474.417129  20.1564  20.3914  0.17880           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59477.283541  19.6044  19.7701  0.27370           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59477.322291  19.7191  19.9542  0.29200           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59479.219861  18.6267  18.8618  -1.0000           ZTF         ZTF       g   True      AB    True                  ZTF 
    2021ybf  59479.384583  19.2347  19.4004  -1.0000           ZTF         ZTF       r   True      AB    True                  ZTF 
    2021ybf  59484.317268  19.6296  19.7952  0.15920           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59486.297824  19.5859  19.7516  0.22130           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59488.277303  20.3698  20.6049  0.27840           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59488.329791  19.7137  19.8794  0.14930           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59491.237557  19.6199  19.7856  0.14570           ZTF         ZTF       r  False      AB   False                  ZTF 
    2021ybf  59497.381736  20.3725  20.6076  0.25230           ZTF         ZTF       g  False      AB   False                  ZTF 
    2021ybf  59497.434490  19.6473  19.8130  0.19700           ZTF         ZTF       r  False      AB   False                  ZTF 
   PTF11img  55751.444999  21.3573  21.4620  0.22500           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55755.436999  20.6843  20.7890  0.22800           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55758.436000  20.2693  20.3740  0.20200           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55763.270000  20.5143  20.6190  0.22600           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55764.206999  20.2803  20.3850  0.19000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55765.236000  19.9903  20.0950  0.14700           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55765.447000  20.0303  20.1350  0.05900           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55766.209999  19.8565  19.9370  0.04800           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF11img  55766.211000  19.9693  20.0740  0.03600           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55766.212999  20.6777  20.8230  0.04700           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF11img  55766.220000  20.3733  20.4780  0.23200           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55768.305000  20.1933  20.2980  0.16800           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55769.339000  20.0743  20.1790  0.12400           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55770.311000  20.2203  20.3250  0.20100           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55771.288000  20.4343  20.5390  0.34200           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55774.280999  20.4253  20.5300  0.21800           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55775.279000  20.3053  20.4100  0.20100           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55778.155999  20.1535  20.2340  0.13300           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF11img  55778.158999  20.4503  20.5550  0.07800           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55778.163000  21.7067  21.8520  0.12800           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF11img  55779.246999  20.7193  20.8240  0.23600           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55780.186000  20.5223  20.6270  0.28500           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55782.152999  20.2445  20.3250  0.11600           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF11img  55782.155999  20.6423  20.7470  0.09100           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55782.225000  20.5743  20.6790  0.30900           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55783.171000  20.4693  20.5740  0.34700           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55784.171000  20.5963  20.7010  0.32600           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55784.254000  20.8433  20.9480  0.31000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55790.226999  21.0143  21.1190  0.33400           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55791.172999  21.1883  21.2930  0.33000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55791.183999  21.1305  21.2110  0.13700           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF11img  55791.186000  21.0283  21.1330  0.11000           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55792.149999  20.9695  21.0500  0.12500           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF11img  55792.154000  22.5167  22.6620  0.67700           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF11img  55792.163999  21.0393  21.1440  0.33800           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55792.189999  21.4863  21.5910  0.32900           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55793.149999  22.2727  22.4180  0.70100           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF11img  55793.186999  21.2603  21.3650  0.19800           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55794.149000  22.3917  22.5370  0.19500           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF11img  55794.256000  21.2573  21.3620  0.28400           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55796.154000  20.9125  20.9930  0.12400           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF11img  55796.155999  21.3093  21.4140  0.09400           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55800.216000  21.0595  21.1400  0.49500           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF11img  55800.217999  21.3773  21.4820  0.20400           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55801.175999  21.4413  21.5460  0.13700           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55803.251000  21.2805  21.3610  0.13300           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF11img  55804.197999  21.6243  21.7290  0.11900           PTF          --       r  False      AB   False  2019A&A...621A..71T 
   PTF11img  55804.202000  22.3147  22.4600  0.65300           PTF          --       g  False      AB   False  2019A&A...621A..71T 
   PTF11img  55806.179000  21.5665  21.6470  0.12700           PTF          --       i  False      AB   False  2019A&A...621A..71T 
   PTF11img  55826.166999  21.5745  21.6550  0.17800           PTF          --       i  False      AB   False  2019A&A...621A..71T 

